The Three-Point Energy Correlator in the Coplanar Limit

Energy correlators are a type of observables that measure how energy is distributed across multiple detectors as a function of the angles between pairs of detectors. In this paper, we study the three-point energy correlator (EEEC) at lepton colliders in the three-particle near-to-plane (coplanar) limit. The leading-power contribution in this limit is governed by the three-jet (trijet) configuration. We introduce a new approach by projecting the EEEC onto the volume of the parallelepiped formed by the unit vectors aligned with three detected final-state particles. Analogous to the back-to-back limit of the two-point energy correlator probing the dijet configuration, the small-volume limit of the EEEC probes the trijet configuration. We derive a transverse momentum dependent (TMD) based factorization theorem that captures the soft and collinear logarithms in the coplanar limit, which enables us to achieve the next-to-next-to-next-to-leading logarithm (N$^3$LL) resummation. To our knowledge, this is the first N$^3$LL result for a trijet event shape. Additionally, we demonstrate that a similar factorization theorem can be applied to the fully differential EEEC in the three-particle coplanar limit, which provides a clean environment for studying different coplanar trijet shapes.

==> anc/HardFunction.m <==
Print[Style["This file provides the \!\(\*SuperscriptBox[\(\[Gamma]\), \
\(*\)]\)-> qqbg hard function to two loops.", Magenta], " \n- The expansion \
is in terms of \!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\)/4\[Pi], i.e. \
Hard=\!\(\*SubscriptBox[\(H\), \(0\)]\)+(\!\(\*SubscriptBox[\(\[Alpha]\), \
\(s\)]\)/4\[Pi])\!\(\*SubscriptBox[\(H\), \
\(1\)]\)+(\!\(\*SubscriptBox[\(\[Alpha]\), \
\(s\)]\)/4\[Pi]\!\(\*SuperscriptBox[\()\), \(2\)]\)\!\(\*SubscriptBox[\(H\), \
\(2\)]\). The format of this list is {\!\(\*SubscriptBox[\(H\), \
\(0\)]\),\!\(\*SubscriptBox[\(H\), \(1\)]\),\!\(\*SubscriptBox[\(H\), \
\(2\)]\)}. \n- v and w are the kinematic variables, \
\!\(\*SubscriptBox[\(\[Beta]\), \(i\)]\) is the beta function and \
Lh=Log[\!\(\*SuperscriptBox[\(Q\), \
\(2\)]\)/\!\(\*SuperscriptBox[SubscriptBox[\(\[Mu]\), \(h\)], \(2\)]\)].\n- \
At two loops, the transcendental weight-4 functions are written in terms of \
generalized polylogarithms G[\!\(\*SubscriptBox[\(a\), \
\(1\)]\),\!\(\*SubscriptBox[\(a\), \(2\)]\),\!\(\*SubscriptBox[\(a\), \
\(3\)]\),\!\(\*SubscriptBox[\(a\), \(4\)]\),x]. The flag flagPS denotes the \
pure singlet contribution."]
{2*(v/w + (2*(1 - v - w))/(v*w) + w/v), 
 2*(Lh^2*(-((CA*(2 - 2*v + v^2 - 2*w + w^2))/(v*w)) - 
     (2*CF*(2 - 2*v + v^2 - 2*w + w^2))/(v*w)) + 
   (CA*(12*(v^2 + w^2) + Pi^2*(11*v^3 + v^2*(-22 + 19*w) + 
        w*(18 - 22*w + 11*w^2) + v*(18 - 44*w + 19*w^2))))/(6*v*w*(v + w)) + 
   (CF*(v^4*(48 + Pi^2*(-1 + w) - 42*w) - v^3*(-1 + w)*
       (6*(-23 + 7*w) + Pi^2*(3 + 7*w)) - (-1 + w)*w*(-96 + 90*w - 48*w^2 + 
        Pi^2*(6 - 2*w + w^2)) + v*(-1 + w)*(6*(16 - 50*w + 23*w^2 - 7*w^3) + 
        Pi^2*(-6 + 10*w + 5*w^2 + w^3)) + 
      v^2*(Pi^2*(-8 + 5*w + 10*w^2 - 7*w^3) - 
        6*(-31 + 73*w - 48*w^2 + 7*w^3))))/(3*(-1 + v)*v*(-1 + w)*w*
     (v + w)) - (CA*(2 - 2*v + v^2 - 2*w + w^2)*Log[v]^2)/(v*w) + 
   ((CA*(2 - 2*v + v^2 - 2*w + w^2))/(v*w) - 
     (2*CF*(2 - 2*v + v^2 - 2*w + w^2))/(v*w))*Log[1 - v - w]^2 + 
   ((-2*CA*w)/(-1 + w) + (2*CF*(4 - 4*v - 6*w + 3*v*w + 2*w^2))/(-1 + w)^2 + 
     ((4*CF*(v^2 + 2*v*(-1 + w) + 2*(-1 + w)^2))/(v*w) - 
       (2*CA*(-2 + 2*v + w))/v)*Log[1 - w])*Log[w] - 
   (CA*(2 - 2*v + v^2 - 2*w + w^2)*Log[w]^2)/(v*w) + 
   Lh*((6*CF*(2 - 2*v + v^2 - 2*w + w^2))/(v*w) + 
     ((2 - 2*v + v^2 - 2*w + w^2)*\[Beta]0)/(v*w) - 
     (2*CA*(2 - 2*v + v^2 - 2*w + w^2)*Log[v])/(v*w) + 
     ((2*CA*(2 - 2*v + v^2 - 2*w + w^2))/(v*w) - 
       (4*CF*(2 - 2*v + v^2 - 2*w + w^2))/(v*w))*Log[1 - v - w] - 
     (2*CA*(2 - 2*v + v^2 - 2*w + w^2)*Log[w])/(v*w)) + 
   Log[v]*((-2*CA*v)/(-1 + v) + (CF*(8 + 4*v^2 + 6*v*(-2 + w) - 8*w))/
      (-1 + v)^2 + ((-2*CA*(-2 + v + 2*w))/w + 
       (4*CF*(2 + 2*v^2 + 2*v*(-2 + w) - 2*w + w^2))/(v*w))*Log[1 - v] + 
     ((2*CA*(2 + 2*v^2 + 2*v*(-2 + w) - 2*w + w^2))/(v*w) - 
       (4*CF*(2 + 2*v^2 + 2*v*(-2 + w) - 2*w + w^2))/(v*w))*Log[1 - v - w] - 
     (2*CA*(2 - 2*v + v^2 - 2*w + w^2)*Log[w])/(v*w)) + 
   Log[1 - v - w]*((4*CA*(-1 + v^2 + 2*v*w + w^2))/(v + w)^2 - 
     (8*CF*(-1 + v^2 + 2*v*w + w^2))/(v + w)^2 + 
     ((2*CA*(v^2 + 2*v*(-1 + w) + 2*(-1 + w)^2))/(v*w) - 
       (4*CF*(v^2 + 2*v*(-1 + w) + 2*(-1 + w)^2))/(v*w))*Log[w] + 
     ((-2*CA*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w)))/(v*w) + 
       (4*CF*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w)))/(v*w))*Log[v + w]) + 
   ((-2*CA*(-2 + v + 2*w))/w + (4*CF*(2 + 2*v^2 + 2*v*(-2 + w) - 2*w + w^2))/
      (v*w))*PolyLog[2, v] + 
   ((-2*CA*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w)))/(v*w) + 
     (4*CF*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w)))/(v*w))*
    PolyLog[2, 1 - v - w] + ((4*CF*(v^2 + 2*v*(-1 + w) + 2*(-1 + w)^2))/
      (v*w) - (2*CA*(-2 + 2*v + w))/v)*PolyLog[2, w]), 
 2*((289*Lh^4*(2 - 2*v + v^2 - 2*w + w^2))/(18*v*w) + 
   (6827360*v^3 + 4980*Pi^2*v^3 - 258654*Pi^4*v^3 - 27596000*v^4 - 
     185520*Pi^2*v^4 + 1032216*Pi^4*v^4 + 45210520*v^5 + 514770*Pi^2*v^5 - 
     1672851*Pi^4*v^5 - 38329160*v^6 - 480990*Pi^2*v^6 + 1411797*Pi^4*v^6 + 
     17273960*v^7 + 134850*Pi^2*v^7 - 640635*Pi^4*v^7 - 3386680*v^8 + 
     11910*Pi^2*v^8 + 128127*Pi^4*v^8 + 20482080*v^2*w + 14940*Pi^2*v^2*w - 
     775962*Pi^4*v^2*w - 109894400*v^3*w - 868800*Pi^2*v^3*w + 
     4130304*Pi^4*v^3*w + 231301000*v^4*w + 2949270*Pi^2*v^4*w - 
     8626269*Pi^4*v^4*w - 249111360*v^5*w - 3452940*Pi^2*v^5*w + 
     9243384*Pi^4*v^5*w + 148140760*v^6*w + 1241790*Pi^2*v^6*w - 
     5505621*Pi^4*v^6*w - 47571920*v^7*w + 332520*Pi^2*v^7*w + 
     1790418*Pi^4*v^7*w + 6653840*v^8*w - 216780*Pi^2*v^8*w - 
     256254*Pi^4*v^8*w + 20482080*v*w^2 + 14940*Pi^2*v*w^2 - 
     775962*Pi^4*v*w^2 - 164596800*v^2*w^2 - 1039320*Pi^2*v^2*w^2 + 
     6197616*Pi^4*v^2*w^2 + 467850400*v^3*w^2 + 5237700*Pi^2*v^3*w^2 - 
     17519592*Pi^4*v^3*w^2 - 650486520*v^4*w^2 - 8590950*Pi^2*v^4*w^2 + 
     24276723*Pi^4*v^4*w^2 + 490058120*v^5*w^2 + 4816290*Pi^2*v^5*w^2 - 
     18308001*Pi^4*v^5*w^2 - 203233920*v^6*w^2 + 561600*Pi^2*v^6*w^2 + 
     7660020*Pi^4*v^6*w^2 + 43193800*v^7*w^2 - 1206570*Pi^2*v^7*w^2 - 
     1658931*Pi^4*v^7*w^2 - 3267160*v^8*w^2 + 206310*Pi^2*v^8*w^2 + 
     128127*Pi^4*v^8*w^2 + 6827360*w^3 + 4980*Pi^2*w^3 - 258654*Pi^4*w^3 - 
     109894400*v*w^3 - 868800*Pi^2*v*w^3 + 4133184*Pi^4*v*w^3 + 
     467850400*v^2*w^3 + 5237700*Pi^2*v^2*w^3 - 17529672*Pi^4*v^2*w^3 - 
     879408640*v^3*w^3 - 10583520*Pi^2*v^3*w^3 + 32906112*Pi^4*v^3*w^3 + 
     850388280*v^4*w^3 + 7765830*Pi^2*v^4*w^3 - 31894743*Pi^4*v^4*w^3 - 
     438468400*v^5*w^3 + 190200*Pi^2*v^5*w^3 + 16584990*Pi^4*v^5*w^3 + 
     115601240*v^6*w^3 - 2485590*Pi^2*v^6*w^3 - 4450365*Pi^4*v^6*w^3 - 
     12895840*v^7*w^3 + 740640*Pi^2*v^7*w^3 + 509148*Pi^4*v^7*w^3 - 
     27596000*w^4 - 185520*Pi^2*w^4 + 1033656*Pi^4*w^4 + 231301000*v*w^4 + 
     2949270*Pi^2*v*w^4 - 8641389*Pi^4*v*w^4 - 650486520*v^2*w^4 - 
     8590950*Pi^2*v^2*w^4 + 24314883*Pi^4*v^2*w^4 + 850388280*v^3*w^4 + 
     7765830*Pi^2*v^3*w^4 - 31927143*Pi^4*v^3*w^4 - 558839440*v^4*w^4 + 
     225660*Pi^2*v^4*w^4 + 21191082*Pi^4*v^4*w^4 + 177411600*v^5*w^4 - 
     3323160*Pi^2*v^5*w^4 - 6855258*Pi^4*v^5*w^4 - 22178920*v^6*w^4 + 
     1160310*Pi^2*v^6*w^4 + 884169*Pi^4*v^6*w^4 + 45210520*w^5 + 
     514770*Pi^2*w^5 - 1677891*Pi^4*w^5 - 249111360*v*w^5 - 
     3452940*Pi^2*v*w^5 + 9272184*Pi^4*v*w^5 + 490058120*v^2*w^5 + 
     4816290*Pi^2*v^2*w^5 - 18362001*Pi^4*v^2*w^5 - 438468400*v^3*w^5 + 
     190200*Pi^2*v^3*w^5 + 16626750*Pi^4*v^3*w^5 + 177411600*v^4*w^5 - 
     3323160*Pi^2*v^4*w^5 - 6866778*Pi^4*v^4*w^5 - 25100480*v^5*w^5 + 
     1251960*Pi^2*v^5*w^5 + 1007736*Pi^4*v^5*w^5 - 38329160*w^6 - 
     480990*Pi^2*w^6 + 1418277*Pi^4*w^6 + 148140760*v*w^6 + 
     1241790*Pi^2*v*w^6 - 5530821*Pi^4*v*w^6 - 203233920*v^2*w^6 + 
     561600*Pi^2*v^2*w^6 + 7694580*Pi^4*v^2*w^6 + 115601240*v^3*w^6 - 
     2485590*Pi^2*v^3*w^6 - 4469805*Pi^4*v^3*w^6 - 22178920*v^4*w^6 + 
     1160310*Pi^2*v^4*w^6 + 887769*Pi^4*v^4*w^6 + 17273960*w^7 + 
     134850*Pi^2*w^7 - 644235*Pi^4*w^7 - 47571920*v*w^7 + 332520*Pi^2*v*w^7 + 
     1800498*Pi^4*v*w^7 + 43193800*v^2*w^7 - 1206570*Pi^2*v^2*w^7 - 
     1668291*Pi^4*v^2*w^7 - 12895840*v^3*w^7 + 740640*Pi^2*v^3*w^7 + 
     512028*Pi^4*v^3*w^7 - 3386680*w^8 + 11910*Pi^2*w^8 + 128847*Pi^4*w^8 + 
     6653840*v*w^8 - 216780*Pi^2*v*w^8 - 257694*Pi^4*v*w^8 - 
     3267160*v^2*w^8 + 206310*Pi^2*v^2*w^8 + 128847*Pi^4*v^2*w^8)/
    (9720*(-1 + v)^2*v*(-1 + w)^2*w*(-1 + v + w)*(v + w)^3) - 
   (2*(2 - 2*v + v^2 + 4*w - 6*v*w - 2*w^2)*G[0, 0, 0, 1, v])/(v*w) - 
   (2*(14 - 14*v + 7*v^2 - 26*w + 12*v*w + 13*w^2)*G[0, 0, 0, 1 - v, w])/
    (v*w) - (2*(1206 - 1206*v + 603*v^2 - 1238*w + 32*v*w + 616*w^2)*
     G[0, 0, 1, 0, v])/(9*v*w) - 
   (2*(720 - 720*v + 360*v^2 - 616*w - 104*v*w + 311*w^2)*G[0, 0, 1, 0, w])/
    (9*v*w) + (26*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*G[0, 0, 1, 1, v])/
    (9*v*w) - (2*(14 - 14*v + 7*v^2 - 26*w + 12*v*w + 13*w^2)*
     G[0, 0, 1 - v, 0, w])/(v*w) - (46*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*
     G[0, 0, 1 - v, 1 - v, w])/(9*v*w) - 
   (2*(-4 - 14*v + 7*v^2 + 82*w - 60*v*w - 41*w^2)*G[0, 0, -v, 1 - v, w])/
    (9*v*w) - (2*(90 - 90*v + 45*v^2 - 88*w - 2*v*w + 44*w^2)*
     G[0, 1, 0, 0, v])/(v*w) - (10*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*
     G[0, 1, 0, 0, w])/(v*w) + (2*(14 - 14*v + 7*v^2 - 16*w + 2*v*w + 8*w^2)*
     G[0, 1, 0, 1, v])/(3*v*w) + 
   (4*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*G[0, 1, 0, 1 - v, w])/
    (9*v*w) + (2*(562 - 562*v + 281*v^2 - 606*w + 44*v*w + 306*w^2)*
     G[0, 1, 1, 0, v])/(9*v*w) + 
   (32*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*G[0, 1, 1, 0, w])/(9*v*w) - 
   (2*(10 - 10*v + 5*v^2 - 14*w + 4*v*w + 7*w^2)*G[0, 1, 1, 1, v])/(3*v*w) + 
   (4*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*G[0, 1, 1 - v, 0, w])/
    (9*v*w) - (2*(14 - 14*v + 7*v^2 - 26*w + 12*v*w + 13*w^2)*
     G[0, 1 - v, 0, 0, w])/(v*w) - (46*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*
     G[0, 1 - v, 0, 1 - v, w])/(9*v*w) + 
   (4*(286 - 286*v + 143*v^2 - 309*w + 23*v*w + 153*w^2)*
     G[0, 1 - v, 1, 0, w])/(9*v*w) - 
   (46*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*G[0, 1 - v, 1 - v, 0, w])/
    (9*v*w) - (2*(2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*
     G[0, 1 - v, 1 - v, 1 - v, w])/(3*v*w) + 
   (2*(52 - 72*v + 36*v^2 - 82*w + 50*v*w + 41*w^2)*
     G[0, 1 - v, -v, 1 - v, w])/(9*v*w) - 
   (4*(2 - 4*v + 2*v^2 - 2*w + 2*v*w + w^2)*G[0, -v, 0, 1 - v, w])/(v*w) - 
   (4*(2 - 4*v + 2*v^2 - 2*w + 2*v*w + w^2)*G[0, -v, 1 - v, 0, w])/(v*w) + 
   (2*(68 - 108*v + 54*v^2 - 94*w + 66*v*w + 47*w^2)*
     G[0, -v, 1 - v, 1 - v, w])/(9*v*w) - 
   (2*(40 - 22*v + 11*v^2 - 100*w + 42*v*w + 50*w^2)*G[0, -v, -v, 1 - v, w])/
    (9*v*w) - (110*(2 - 2*v + v^2 - 2*w + w^2)*G[1, 0, 0, 0, v])/(v*w) - 
   (12*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*G[1, 0, 0, 0, w])/(v*w) + 
   (2*(22 - 22*v + 11*v^2 - 28*w + 6*v*w + 14*w^2)*G[1, 0, 0, 1, v])/
    (9*v*w) + (2*(16 - 16*v + 8*v^2 - 26*w + 10*v*w + 13*w^2)*
     G[1, 0, 0, 1 - v, w])/(3*v*w) + 
   (2*(294 - 294*v + 147*v^2 - 310*w + 16*v*w + 154*w^2)*G[1, 0, 1, 0, v])/
    (3*v*w) + (4*(208 - 208*v + 104*v^2 - 175*w - 33*v*w + 89*w^2)*
     G[1, 0, 1, 0, w])/(9*v*w) - (10*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*
     G[1, 0, 1, 1, v])/(9*v*w) + 
   (2*(16 - 16*v + 8*v^2 - 26*w + 10*v*w + 13*w^2)*G[1, 0, 1 - v, 0, w])/
    (3*v*w) + (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*
     G[1, 0, 1 - v, 1 - v, w])/(9*v*w) + 
   (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*G[1, 0, -v, 1 - v, w])/
    (9*v*w) + (74*(2 - 2*v + v^2 - 2*w + w^2)*G[1, 1, 0, 0, v])/(v*w) + 
   (4*(128 - 128*v + 64*v^2 - 105*w - 23*v*w + 54*w^2)*G[1, 1, 0, 0, w])/
    (9*v*w) - (2*(46 - 46*v + 23*v^2 - 58*w + 12*v*w + 29*w^2)*
     G[1, 1, 0, 1, v])/(9*v*w) - 
   (2*(238 - 238*v + 119*v^2 - 290*w + 52*v*w + 142*w^2)*G[1, 1, 1, 0, v])/
    (9*v*w) - (4*(128 - 128*v + 64*v^2 - 119*w - 9*v*w + 58*w^2)*
     G[1, 1, 1, 0, w])/(9*v*w) + (14*(2 - 2*v + v^2 - 2*w + w^2)*
     G[1, 1, 1, 1, v])/(9*v*w) + 
   (2*(16 - 16*v + 8*v^2 - 26*w + 10*v*w + 13*w^2)*G[1, 1 - v, 0, 0, w])/
    (3*v*w) + (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*
     G[1, 1 - v, 0, 1 - v, w])/(9*v*w) - 
   (4*(80 - 80*v + 40*v^2 - 63*w - 17*v*w + 33*w^2)*G[1, 1 - v, 1, 0, w])/
    (9*v*w) + (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*
     G[1, 1 - v, 1 - v, 0, w])/(9*v*w) + 
   (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*
     G[1, 1 - v, -v, 1 - v, w])/(9*v*w) - 
   (2*(14 - 14*v + 7*v^2 - 26*w + 12*v*w + 13*w^2)*G[1 - v, 0, 0, 0, w])/
    (v*w) - (46*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*
     G[1 - v, 0, 0, 1 - v, w])/(9*v*w) + 
   (2*(392 - 404*v + 199*v^2 - 438*w + 58*v*w + 216*w^2)*
     G[1 - v, 0, 1, 0, w])/(9*v*w) - 
   (46*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*G[1 - v, 0, 1 - v, 0, w])/
    (9*v*w) - (2*(2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*
     G[1 - v, 0, 1 - v, 1 - v, w])/(3*v*w) + 
   (2*(24 - 38*v + 19*v^2 - 34*w + 24*v*w + 17*w^2)*
     G[1 - v, 0, -v, 1 - v, w])/(3*v*w) + 
   (4*(204 - 204*v + 102*v^2 - 235*w + 31*v*w + 116*w^2)*
     G[1 - v, 1, 0, 0, w])/(9*v*w) - 
   (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*G[1 - v, 1, 0, 1 - v, w])/
    (9*v*w) + (2*(320 - 280*v + 140*v^2 - 316*w - 44*v*w + 155*w^2)*
     G[1 - v, 1, 1, 0, w])/(9*v*w) - 
   (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*G[1 - v, 1, 1 - v, 0, w])/
    (9*v*w) - (46*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*
     G[1 - v, 1 - v, 0, 0, w])/(9*v*w) - 
   (2*(2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*G[1 - v, 1 - v, 0, 1 - v, w])/
    (3*v*w) - (2*(96 - 108*v + 51*v^2 - 134*w + 50*v*w + 64*w^2)*
     G[1 - v, 1 - v, 1, 0, w])/(9*v*w) - 
   (2*(2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*G[1 - v, 1 - v, 1 - v, 0, w])/
    (3*v*w) + (14*(2 - 2*v + v^2 - 2*w + w^2)*G[1 - v, 1 - v, 1 - v, 1 - v, 
      w])/(9*v*w) - (8*(5 - 8*v + 4*v^2 - 8*w + 6*v*w + 4*w^2)*
     G[1 - v, 1 - v, -v, 1 - v, w])/(9*v*w) + 
   (4*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*G[1 - v, -v, 0, 1 - v, w])/
    (v*w) + (4*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*
     G[1 - v, -v, 1 - v, 0, w])/(v*w) - 
   (10*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*G[1 - v, -v, 1 - v, 1 - v, w])/
    (9*v*w) - (8*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*
     G[1 - v, -v, -v, 1 - v, w])/(v*w) + 
   (2*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*G[-v, 0, 0, 1 - v, w])/(v*w) - 
   (2*(320 - 292*v + 143*v^2 - 334*w - 14*v*w + 164*w^2)*G[-v, 0, 1, 0, w])/
    (9*v*w) + (2*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*
     G[-v, 0, 1 - v, 0, w])/(v*w) + 
   (2*(68 - 84*v + 42*v^2 - 118*w + 66*v*w + 59*w^2)*
     G[-v, 0, 1 - v, 1 - v, w])/(9*v*w) - 
   (2*(40 - 40*v + 20*v^2 - 82*w + 42*v*w + 41*w^2)*G[-v, 0, -v, 1 - v, w])/
    (9*v*w) + (2*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*
     G[-v, 1 - v, 0, 0, w])/(v*w) + 
   (2*(68 - 84*v + 42*v^2 - 118*w + 66*v*w + 59*w^2)*
     G[-v, 1 - v, 0, 1 - v, w])/(9*v*w) - 
   (2*(320 - 292*v + 143*v^2 - 334*w - 14*v*w + 164*w^2)*
     G[-v, 1 - v, 1, 0, w])/(9*v*w) + 
   (2*(68 - 84*v + 42*v^2 - 118*w + 66*v*w + 59*w^2)*
     G[-v, 1 - v, 1 - v, 0, w])/(9*v*w) - 
   (4*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*G[-v, 1 - v, 1 - v, 1 - v, w])/
    (3*v*w) - (2*(64 - 94*v + 47*v^2 - 94*w + 60*v*w + 47*w^2)*
     G[-v, 1 - v, -v, 1 - v, w])/(9*v*w) - 
   (2*(40 - 82*v + 41*v^2 - 40*w + 42*v*w + 20*w^2)*G[-v, -v, 0, 1 - v, w])/
    (9*v*w) - (2*(40 - 82*v + 41*v^2 - 40*w + 42*v*w + 20*w^2)*
     G[-v, -v, 1 - v, 0, w])/(9*v*w) - 
   (2*(64 - 94*v + 47*v^2 - 94*w + 60*v*w + 47*w^2)*
     G[-v, -v, 1 - v, 1 - v, w])/(9*v*w) + 
   (2*(224 - 338*v + 169*v^2 - 338*w + 228*v*w + 169*w^2)*
     G[-v, -v, -v, 1 - v, w])/(9*v*w) - 
   (7*(2 - 2*v + v^2 - 2*w + w^2)*Log[1 - v]^4)/(54*v*w) + 
   ((694 - 650*v + 319*v^2 - 630*w - 108*v*w + 303*w^2)*Log[v]^4)/(54*v*w) - 
   ((2 - 2*v + v^2 - 2*w + w^2)*Log[1 - v - w]^4)/(108*v*w) - 
   ((492*v - 498*Pi^2*v - 1164*v^2 + 996*Pi^2*v^2 + 918*v^3 - 747*Pi^2*v^3 - 
      246*v^4 + 249*Pi^2*v^4 + 492*w - 498*Pi^2*w - 2748*v*w + 
      2490*Pi^2*v*w + 3590*v^2*w - 3237*Pi^2*v^2*w - 1426*v^3*w + 
      1743*Pi^2*v^3*w + 92*v^4*w - 498*Pi^2*v^4*w - 1656*w^2 + 
      1494*Pi^2*w^2 + 4684*v*w^2 - 4233*Pi^2*v*w^2 - 3310*v^2*w^2 + 
      3735*Pi^2*v^2*w^2 + 544*v^3*w^2 - 1245*Pi^2*v^3*w^2 - 118*v^4*w^2 + 
      249*Pi^2*v^4*w^2 + 2084*w^3 - 1743*Pi^2*w^3 - 3370*v*w^3 + 
      3237*Pi^2*v*w^3 + 1178*v^2*w^3 - 1743*Pi^2*v^2*w^3 - 36*v^3*w^3 + 
      249*Pi^2*v^3*w^3 - 1168*w^4 + 996*Pi^2*w^4 + 1046*v*w^4 - 
      1245*Pi^2*v*w^4 - 22*v^2*w^4 + 249*Pi^2*v^2*w^4 + 248*w^5 - 
      249*Pi^2*w^5 - 104*v*w^5 + 249*Pi^2*v*w^5)*Log[w]^2)/
    (18*(-1 + v)*v*(-1 + w)^2*w*(v + w)) - 
   ((-46 + 46*v - 23*v^2 + 138*w + 4*v*w - 50*v^2*w - 161*w^2 - 44*v*w^2 + 
      49*v^2*w^2 + 92*w^3 - 6*v*w^3 - 23*w^4)*Log[w]^3)/(3*v*(-1 + w)^2*w) + 
   (9*(2 - 2*v + v^2 - 2*w + w^2)*Log[w]^4)/(2*v*w) + 
   Lh^3*((-833*(2 - 2*v + v^2 - 2*w + w^2))/(27*v*w) + (2*CA*\[Beta]0)/v + 
     (4*CF*\[Beta]0)/v + (2*CA*\[Beta]0)/w + (4*CF*\[Beta]0)/w - 
     (2*CA*\[Beta]0)/(v*w) - (4*CF*\[Beta]0)/(v*w) - (CA*v*\[Beta]0)/w - 
     (2*CF*v*\[Beta]0)/w - (CA*w*\[Beta]0)/v - (2*CF*w*\[Beta]0)/v + 
     (34*(2 - 2*v + v^2 - 2*w + w^2)*Log[v])/(v*w) - 
     (34*(2 - 2*v + v^2 - 2*w + w^2)*Log[1 - v - w])/(9*v*w) + 
     (34*(2 - 2*v + v^2 - 2*w + w^2)*Log[w])/(v*w)) + 
   Log[1 - w]^3*(-1/18*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 
        11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 
        72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 
        10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 
        168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 
        50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 
        50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 
        328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 
        1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 
        540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 
        5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
        366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
        7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
        208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
        16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
        30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 
        17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 
        1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 
        35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
        (v + w)^4) - ((20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*
       Log[1 - v - w])/(9*v*w) + ((20 - 20*v + 10*v^2 - 22*w + 2*v*w + 
        11*w^2)*Log[w])/(v*w)) + 
   Log[v]^3*(-1/54*(696*v^2 - 3482*v^3 + 7378*v^4 - 8612*v^5 + 5948*v^6 - 
        2338*v^7 + 410*v^8 + 946*v*w - 8267*v^2*w + 24441*v^3*w - 
        37629*v^4*w + 36071*v^5*w - 22742*v^6*w + 8594*v^7*w - 1446*v^8*w + 
        32*v^9*w - 2*w^2 - 4774*v*w^2 + 27940*v^2*w^2 - 60329*v^3*w^2 + 
        70201*v^4*w^2 - 55353*v^5*w^2 + 31774*v^6*w^2 - 10854*v^7*w^2 + 
        1397*v^8*w^2 + 11*w^3 + 10096*v*w^3 - 42903*v^2*w^3 + 66006*v^3*w^3 - 
        53261*v^4*w^3 + 33767*v^5*w^3 - 18875*v^6*w^3 + 5584*v^7*w^3 - 
        425*v^8*w^3 - 25*w^4 - 11561*v*w^4 + 32846*v^2*w^4 - 26589*v^3*w^4 + 
        3991*v^4*w^4 - 1460*v^5*w^4 + 3816*v^6*w^4 - 986*v^7*w^4 + 30*w^5 + 
        7654*v*w^5 - 11096*v^2*w^5 - 6626*v^3*w^5 + 15821*v^4*w^5 - 
        5990*v^5*w^5 + 143*v^6*w^5 - 20*w^6 - 2812*v*w^6 + 261*v^2*w^6 + 
        8369*v^3*w^6 - 7343*v^4*w^6 + 1545*v^5*w^6 + 7*w^7 + 448*v*w^7 + 
        558*v^2*w^7 - 1791*v^3*w^7 + 842*v^4*w^7 - w^8 + 3*v*w^8 - 
        35*v^2*w^8 + v^3*w^8)/((-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*
        (v + w)) - ((144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*
       Log[1 - w])/(9*v*w) - ((108 - 214*v + 107*v^2 - 110*w + 108*v*w + 
        55*w^2)*Log[1 - v - w])/(27*v*w) + 
     ((76 - 92*v + 49*v^2 - 146*w + 86*v*w + 76*w^2)*Log[w])/(9*v*w)) + 
   Log[1 - w]^2*((Pi^2*(128 - 128*v + 64*v^2 - 119*w - 9*v*w + 58*w^2))/
      (27*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*
       Log[1 - v - w]^2)/(9*v*w) + 
     ((128*v^2 - 128*v^3 + 64*v^4 + 2*v*w - 98*v^2*w - 32*v^3*w + w^2 - 
        6*v*w^2 + 52*v^2*w^2 - 2*w^3 + 4*v*w^3 + w^4)*Log[w]^2)/(9*v^3*w) + 
     Log[1 - v - w]*((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 
         11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 
         72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 
         10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 
         168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 
         50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 
         50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 
         328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 
         1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 
         540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 
         5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
         366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
         7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
         208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
         16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 
         67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
         12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
         6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
         w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/(9*(-1 + v)^3*v^2*
         (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
       (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/(v*w))) + 
   Log[v]^2*(-1/54*(1476*v - 786*Pi^2*v - 4968*v^2 + 2442*Pi^2*v^2 + 
        6252*v^3 - 2967*Pi^2*v^3 - 3504*v^4 + 1752*Pi^2*v^4 + 744*v^5 - 
        441*Pi^2*v^5 + 1476*w - 786*Pi^2*w - 8244*v*w + 4094*Pi^2*v*w + 
        14052*v^2*w - 7305*Pi^2*v^2*w - 10110*v^3*w + 5913*Pi^2*v^3*w + 
        3138*v^4*w - 2357*Pi^2*v^4*w - 312*v^5*w + 441*Pi^2*v^5*w - 
        3492*w^2 + 1652*Pi^2*w^2 + 10770*v*w^2 - 5649*Pi^2*v*w^2 - 
        9930*v^2*w^2 + 6947*Pi^2*v^2*w^2 + 3534*v^3*w^2 - 3555*Pi^2*v^3*w^2 - 
        66*v^4*w^2 + 605*Pi^2*v^4*w^2 + 2754*w^3 - 1311*Pi^2*w^3 - 
        4278*v*w^3 + 3231*Pi^2*v*w^3 + 1632*v^2*w^3 - 2529*Pi^2*v^2*w^3 - 
        108*v^3*w^3 + 609*Pi^2*v^3*w^3 - 738*w^4 + 445*Pi^2*w^4 + 276*v*w^4 - 
        890*Pi^2*v*w^4 - 354*v^2*w^4 + 445*Pi^2*v^2*w^4)/
       ((-1 + v)^2*v*(-1 + w)*w*(v + w)) + 
     ((2*v^2 - 4*v^3 + 2*v^4 + 4*v*w - 12*v^2*w + 8*v^3*w - 28*w^2 + 
        30*v*w^2 - 9*v^2*w^2 + 28*w^3 - 6*v*w^3 - 14*w^4)*Log[1 - v - w]^2)/
      (18*v*w^3) + ((954*v - 3838*v^2 + 6238*v^3 - 5226*v^4 + 2320*v^5 - 
        448*v^6 + 702*w - 6624*v*w + 17264*v^2*w - 20908*v^3*w + 
        13658*v^4*w - 4708*v^5*w + 584*v^6*w + 32*v^7*w - 2786*w^2 + 
        14796*v*w^2 - 26712*v^2*w^2 + 23070*v^3*w^2 - 11234*v^4*w^2 + 
        3067*v^5*w^2 - 201*v^6*w^2 + 4526*w^3 - 14912*v*w^3 + 16386*v^2*w^3 - 
        7284*v^3*w^3 + 2075*v^4*w^3 - 760*v^5*w^3 + v^6*w^3 - 3882*w^4 + 
        7230*v*w^4 - 1474*v^2*w^4 - 3229*v^3*w^4 + 1210*v^4*w^4 + 
        81*v^5*w^4 + 1820*w^5 - 1544*v*w^5 - 2437*v^2*w^5 + 2580*v^3*w^5 - 
        419*v^4*w^5 - 380*w^6 + 132*v*w^6 + 811*v^2*w^6 - 499*v^3*w^6 - 
        32*v*w^7)*Log[w])/(18*(-1 + v)^3*v*(-1 + w)^3*w*(v + w)) + 
     (2*(295 - 293*v + 145*v^2 - 270*w - 27*v*w + 132*w^2)*Log[w]^2)/
      (9*v*w) + Log[1 - v - w]*
      (-1/9*(-2*v^4 + 6*v^5 - 6*v^6 + 2*v^7 + 46*v^2*w - 102*v^3*w + 
          51*v^4*w + 20*v^5*w - 15*v^6*w + 56*v*w^2 - 172*v^2*w^2 + 
          52*v^3*w^2 + 135*v^4*w^2 - 71*v^5*w^2 + 46*w^3 - 190*v*w^3 + 
          70*v^2*w^3 + 224*v^3*w^3 - 129*v^4*w^3 - 46*w^4 + 50*v*w^4 + 
          153*v^2*w^4 - 115*v^3*w^4 + 23*w^5 + 38*v*w^5 - 40*v^2*w^5)/
         ((-1 + v)^2*v*w^2*(v + w)^2) - 
       ((396 - 448*v + 221*v^2 - 366*w + 22*v*w + 189*w^2)*Log[w])/(9*v*w)) + 
     Log[1 - w]*((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
         4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
         102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
         1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
         275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
         8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
         209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
         129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
         22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
         444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
         2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
         366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
         7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
         208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
         16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 
         67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
         12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
         6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
         w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/(18*(-1 + v)^3*v^2*
         (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) + 
       ((308 - 308*v + 154*v^2 - 302*w - 6*v*w + 145*w^2)*Log[1 - v - w])/
        (9*v*w) - ((756 - 756*v + 378*v^2 - 730*w - 26*v*w + 359*w^2)*Log[w])/
        (9*v*w))) + Log[1 - v - w]^3*
    (-1/27*(46*v^2 - 46*v^3 + 23*v^4 + 104*v*w - 138*v^2*w + 34*v^3*w + 
        46*w^2 - 138*v*w^2 + 22*v^2*w^2 - 46*w^3 + 34*v*w^3 + 23*w^4)/
       (v*w*(v + w)^2) + ((2 - 2*v + v^2 - 2*w + w^2)*Log[w])/(3*v*w) + 
     ((4 - 2*v + v^2 - 10*w + 4*v*w + 5*w^2)*Log[v + w])/(9*v*w)) + 
   Log[1 - v]^3*((2*(13 - 18*v + 12*v^2 + w - 9*v*w + 3*w^2)*Log[v])/
      (9*v*w) + (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[1 - w])/
      (9*v*w) + (7*(2 - 2*v + v^2 - 2*w + w^2)*Log[1 - v - w])/(27*v*w) - 
     ((2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*Log[w])/(9*v*w) - 
     ((28 - 42*v + 21*v^2 - 44*w + 30*v*w + 22*w^2)*Log[v + w])/(9*v*w)) + 
   Log[1 - v - w]^2*((-158*v^2 + 262*Pi^2*v^2 + 370*v^3 - 550*Pi^2*v^3 - 
       288*v^4 + 429*Pi^2*v^4 + 76*v^5 - 141*Pi^2*v^5 + 206*v*w + 
       524*Pi^2*v*w + 576*v^2*w - 1646*Pi^2*v^2*w - 1668*v^3*w + 
       1740*Pi^2*v^3*w + 914*v^4*w - 759*Pi^2*v^4*w - 28*v^5*w + 
       141*Pi^2*v^5*w - 158*w^2 + 262*Pi^2*w^2 + 576*v*w^2 - 
       1642*Pi^2*v*w^2 - 2238*v^2*w^2 + 2616*Pi^2*v^2*w^2 + 2350*v^3*w^2 - 
       1566*Pi^2*v^3*w^2 - 578*v^4*w^2 + 330*Pi^2*v^4*w^2 + 370*w^3 - 
       546*Pi^2*w^3 - 1668*v*w^3 + 1728*Pi^2*v*w^3 + 2350*v^2*w^3 - 
       1558*Pi^2*v^2*w^3 - 1100*v^3*w^3 + 376*Pi^2*v^3*w^3 - 288*w^4 + 
       423*Pi^2*w^4 + 914*v*w^4 - 749*Pi^2*v*w^4 - 578*v^2*w^4 + 
       326*Pi^2*v^2*w^4 + 76*w^5 - 139*Pi^2*w^5 - 28*v*w^5 + 139*Pi^2*v*w^5)/
      (54*(-1 + v)*v*(-1 + w)*w*(v + w)^2) + 
     ((18*v^2 - 18*v^3 + 9*v^4 + 4*v*w - 62*v^2*w + 40*v^3*w + 2*w^2 - 
        12*v*w^2 + 37*v^2*w^2 - 4*w^3 + 8*v*w^3 + 2*w^4)*Log[w]^2)/
      (18*v^3*w) + ((-269*v^2 + 346*v^3 - 132*v^4 - 216*v*w + 1549*v^2*w - 
        1350*v^3*w + 220*v^4*w + 64*v^5*w - 17*w^2 + 1094*v*w^2 - 
        3325*v^2*w^2 + 1782*v^3*w^2 - 62*v^4*w^2 + 101*w^3 - 2162*v*w^3 + 
        3515*v^2*w^3 - 1126*v^3*w^3 + 102*v^4*w^3 - 265*w^4 + 2242*v*w^4 - 
        2052*v^2*w^4 + 412*v^3*w^4 + 359*w^5 - 1294*v*w^5 + 582*v^2*w^5 - 
        242*w^6 + 336*v*w^6 + 64*w^7)*Log[v + w])/(9*v*(-1 + w)^3*w*
       (v + w)^2) + Log[w]*((-46*v^3 + 46*v^4 - 23*v^5 - 78*v^2*w + 
         278*v^3*w - 158*v^4*w + 14*v^5*w - 45*v*w^2 + 386*v^2*w^2 - 
         535*v^3*w^2 + 148*v^4*w^2 + v^5*w^2 + 2*w^3 + 176*v*w^3 - 
         664*v^2*w^3 + 456*v^3*w^3 - 52*v^4*w^3 - 8*w^4 - 267*v*w^4 + 
         516*v^2*w^4 - 161*v^3*w^4 + 12*w^5 + 186*v*w^5 - 160*v^2*w^5 - 
         8*w^6 - 50*v*w^6 + 2*w^7)/(9*v^2*(-1 + w)^2*w*(v + w)^2) - 
       ((4 - 2*v + v^2 - 10*w + 4*v*w + 5*w^2)*Log[v + w])/(v*w))) + 
   Log[1 - v]^2*((Pi^2*(138 - 151*v + 74*v^2 - 162*w + 37*v*w + 78*w^2))/
      (27*v*w) + ((2*v^2 - 4*v^3 + 2*v^4 + 4*v*w - 12*v^2*w + 8*v^3*w - 
        770*w^2 + 966*v*w^2 - 471*v^2*w^2 + 728*w^3 - 158*v*w^3 - 358*w^4)*
       Log[v]^2)/(18*v*w^3) + (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 
        19*w^2)*Log[1 - w]^2)/(9*v*w) - (7*(2 - 2*v + v^2 - 2*w + w^2)*
       Log[1 - v - w]^2)/(18*v*w) + (23*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*
       Log[w]^2)/(18*v*w) + Log[1 - w]*
      (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
          4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
          102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
          1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
          275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
          8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
          209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
          129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
          22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
          444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
          2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
          366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
          7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 
          154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 
          7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
          71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
          14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 
          10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 
          1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
          v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
       (2*(76 - 76*v + 38*v^2 - 98*w + 22*v*w + 49*w^2)*Log[1 - v - w])/
        (9*v*w) + ((232 - 232*v + 116*v^2 - 230*w - 2*v*w + 115*w^2)*Log[w])/
        (9*v*w)) - ((68 - 96*v + 48*v^2 - 106*w + 66*v*w + 53*w^2)*Log[w]*
       Log[v + w])/(9*v*w) + ((24 - 34*v + 17*v^2 - 30*w + 16*v*w + 15*w^2)*
       Log[v + w]^2)/(18*v*w) + Log[1 - v - w]*
      (((2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*Log[w])/(3*v*w) + 
       ((60 - 54*v + 27*v^2 - 130*w + 64*v*w + 65*w^2)*Log[v + w])/(9*v*w)) + 
     Log[v]*((-132*v^2 + 658*v^3 - 1316*v^4 + 1324*v^5 - 676*v^6 + 146*v^7 - 
         4*v^8 + 118*v*w + 13*v^2*w - 1569*v^3*w + 3663*v^4*w - 3367*v^5*w + 
         1108*v^6*w + 206*v^7*w - 204*v^8*w + 32*v^9*w - 2*w^2 - 634*v*w^2 + 
         1930*v^2*w^2 - 1181*v^3*w^2 - 1385*v^4*w^2 + 1491*v^5*w^2 + 
         220*v^6*w^2 - 594*v^7*w^2 + 155*v^8*w^2 + 11*w^3 + 1402*v*w^3 - 
         5175*v^2*w^3 + 6840*v^3*w^3 - 4445*v^4*w^3 + 2159*v^5*w^3 - 
         1073*v^6*w^3 + 292*v^7*w^3 - 11*v^8*w^3 - 25*w^4 - 1625*v*w^4 + 
         5828*v^2*w^4 - 7761*v^3*w^4 + 5431*v^4*w^4 - 2360*v^5*w^4 + 
         594*v^6*w^4 - 50*v^7*w^4 + 30*w^5 + 1030*v*w^5 - 3122*v^2*w^5 + 
         3616*v^3*w^5 - 2341*v^4*w^5 + 832*v^5*w^5 - 109*v^6*w^5 - 20*w^6 - 
         328*v*w^6 + 621*v^2*w^6 - 595*v^3*w^6 + 433*v^4*w^6 - 111*v^5*w^6 + 
         7*w^7 + 34*v*w^7 + 72*v^2*w^7 - 9*v^3*w^7 - 40*v^4*w^7 - w^8 + 
         3*v*w^8 - 35*v^2*w^8 + v^3*w^8)/(18*(-1 + v)^3*v^2*(-1 + w)^3*w*
         (-1 + v + w)*(v + w)) + (2*(288 - 288*v + 144*v^2 - 274*w - 14*v*w + 
          137*w^2)*Log[1 - w])/(9*v*w) - 
       ((-48 + 14*v + 5*v^2 + 114*w - 32*v*w - 45*w^2)*Log[1 - v - w])/
        (9*v*w) - ((468 - 428*v + 217*v^2 - 426*w - 82*v*w + 213*w^2)*Log[w])/
        (9*v*w) + (2*(276 - 276*v + 135*v^2 - 224*w - 52*v*w + 109*w^2)*
         Log[v + w])/(9*v*w))) + 
   ((v^2 - 2*v^3 + v^4 + 2*v*w - 6*v^2*w + 4*v^3*w - 272*w^2 + 414*v*w^2 - 
      198*v^2*w^2 + 280*w^3 - 152*v*w^3 - 128*w^4)*PolyLog[2, v]^2)/
    (9*v*w^3) + Log[1 - v]*((-2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*
       Log[v])/(9*v*w) + ((20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*
       Log[1 - w])/(9*v*w))*PolyLog[2, v^2] + 
   (-1/9*((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
         4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
         102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
         1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
         275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
         8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
         209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
         129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
         22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
         444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
         2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
         366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
         7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
         208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
         16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 
         67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
         12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
         6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
         w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)*Log[w])/
       ((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
     (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w]*Log[w])/
      (9*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w]^2)/
      (v*w) + Log[1 - w]*(-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 
          11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 
          72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 
          10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 
          168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 
          50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 
          50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 
          328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 
          1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 
          540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 
          5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 
          193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 
          64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 
          154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 
          7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
          71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
          14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 
          10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 
          1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
          v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
       (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w])/
        (9*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
        (v*w)) + Log[1 - v]*((-2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 
          21*w^2)*Log[v])/(9*v*w) + (2*(76 - 76*v + 38*v^2 - 118*w + 42*v*w + 
          59*w^2)*Log[1 - w])/(9*v*w) + 
       (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[w])/(9*v*w)) + 
     Log[v]*((2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[1 - w])/
        (9*v*w) + (2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[w])/
        (9*v*w)))*PolyLog[2, -(v/(-1 + w))] + 
   Log[1 - v]*((2*(40 - 62*v + 31*v^2 - 62*w + 44*v*w + 31*w^2)*Log[v])/
      (9*v*w) - (2*(40 - 62*v + 31*v^2 - 62*w + 44*v*w + 31*w^2)*Log[v + w])/
      (9*v*w))*PolyLog[2, -(v/w)] + 
   ((128*v^2 - 128*v^3 + 64*v^4 + 2*v*w - 98*v^2*w - 32*v^3*w + w^2 - 
      6*v*w^2 + 52*v^2*w^2 - 2*w^3 + 4*v*w^3 + w^4)*PolyLog[2, w]^2)/
    (9*v^3*w) + Lh^2*((v^4*(-1466 - 1513*Pi^2*(-1 + w) + 650*w) - 
       v^3*(-1 + w)*(5418 - 650*w + 17*Pi^2*(-267 + 97*w)) + 
       (-1 + w)*w*(-2932 + 3952*w - 1466*w^2 + 17*Pi^2*(174 - 178*w + 
           89*w^2)) - v*(-1 + w)*(2932 - 10428*w + 5418*w^2 - 650*w^3 + 
         17*Pi^2*(-174 + 530*w - 275*w^2 + 89*w^3)) + 
       v^2*(-6884 + 15846*w - 8796*w^2 + 650*w^3 - 
         17*Pi^2*(-352 + 805*w - 550*w^2 + 97*w^3)))/
      (54*(-1 + v)*v*(-1 + w)*w*(v + w)) - (22*CA*\[Beta]0)/(3*v) - 
     (12*CF*\[Beta]0)/v + (4*nf*\[Beta]0)/(3*v) - (22*CA*\[Beta]0)/(3*w) - 
     (12*CF*\[Beta]0)/w + (4*nf*\[Beta]0)/(3*w) + (22*CA*\[Beta]0)/(3*v*w) + 
     (12*CF*\[Beta]0)/(v*w) - (4*nf*\[Beta]0)/(3*v*w) + 
     (11*CA*v*\[Beta]0)/(3*w) + (6*CF*v*\[Beta]0)/w - 
     (2*nf*v*\[Beta]0)/(3*w) + (11*CA*w*\[Beta]0)/(3*v) + 
     (6*CF*w*\[Beta]0)/v - (2*nf*w*\[Beta]0)/(3*v) + 
     (((-11*CA)/3 + (2*nf)/3)*(2 - 2*v + v^2 - 2*w + w^2)*\[Beta]0)/(v*w) + 
     (4*CA*\[Beta]0*Log[v])/v + (4*CA*\[Beta]0*Log[v])/w - 
     (4*CA*\[Beta]0*Log[v])/(v*w) - (2*CA*v*\[Beta]0*Log[v])/w - 
     (2*CA*w*\[Beta]0*Log[v])/v - 
     (34*(7*v^2 - 2*v*(7 + w) + 8*(2 - 2*w + w^2))*Log[1 - v]*Log[v])/
      (9*v*w) + (35*(2 - 2*v + v^2 - 2*w + w^2)*Log[v]^2)/(v*w) - 
     (4*CA*\[Beta]0*Log[1 - v - w])/v + (8*CF*\[Beta]0*Log[1 - v - w])/v - 
     (4*CA*\[Beta]0*Log[1 - v - w])/w + (8*CF*\[Beta]0*Log[1 - v - w])/w + 
     (4*CA*\[Beta]0*Log[1 - v - w])/(v*w) - (8*CF*\[Beta]0*Log[1 - v - w])/
      (v*w) + (2*CA*v*\[Beta]0*Log[1 - v - w])/w - 
     (4*CF*v*\[Beta]0*Log[1 - v - w])/w + (2*CA*w*\[Beta]0*Log[1 - v - w])/
      v - (4*CF*w*\[Beta]0*Log[1 - v - w])/v - 
     (5*(2 - 2*v + v^2 - 2*w + w^2)*Log[1 - v - w]^2)/(3*v*w) + 
     (4*CA*\[Beta]0*Log[w])/v + (4*CA*\[Beta]0*Log[w])/w - 
     (4*CA*\[Beta]0*Log[w])/(v*w) - (2*CA*v*\[Beta]0*Log[w])/w - 
     (2*CA*w*\[Beta]0*Log[w])/v + 
     ((v^2*(-225 + 994*w - 633*w^2) - 225*(-1 + w)^2*(2 - 2*w + w^2) + 
         2*v*(225 - 722*w + 480*w^2 + 17*w^3))/(9*v*(-1 + w)^2*w) - 
       (34*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - w])/(9*v*w))*
      Log[w] + (35*(2 - 2*v + v^2 - 2*w + w^2)*Log[w]^2)/(v*w) + 
     Log[v]*((-225*v^4 + v^3*(900 + 34*w) - 225*(2 - 2*w + w^2) - 
         3*v^2*(525 - 320*w + 211*w^2) + 2*v*(675 - 722*w + 497*w^2))/
        (9*(-1 + v)^2*v*w) - (2*(52*v^2 + 2*v*(-52 + 17*w) + 
          35*(2 - 2*w + w^2))*Log[1 - v - w])/(9*v*w) + 
       (70*(2 - 2*v + v^2 - 2*w + w^2)*Log[w])/(v*w)) + 
     Log[1 - v - w]*((25*v^4 - 2*v^3*(25 + 9*w) + 25*w^2*(2 - 2*w + w^2) - 
         6*v*w*(-28 + 25*w + 3*w^2) - 2*v^2*(-25 + 75*w + 43*w^2))/
        (9*v*w*(v + w)^2) - (2*(70 + 35*v^2 - 104*w + 52*w^2 + 
          v*(-70 + 34*w))*Log[w])/(9*v*w) + 
       (34*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[v + w])/(9*v*w)) - 
     (34*(7*v^2 - 2*v*(7 + w) + 8*(2 - 2*w + w^2))*PolyLog[2, v])/(9*v*w) + 
     (34*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*PolyLog[2, 1 - v - w])/
      (9*v*w) - (34*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*PolyLog[2, w])/
      (9*v*w)) + ((2*Pi^2*(250 - 242*v + 121*v^2 - 230*w - 28*v*w + 115*w^2))/
      (27*v*w) - (2*(448 - 410*v + 202*v^2 - 420*w - 66*v*w + 207*w^2)*
       Log[1 - v]*Log[v])/(9*v*w) + ((-4 + 5*v + 4*w)*Log[v]^2)/(9*w) + 
     Log[v]*((1230*v^4 - 3746*v^5 + 4506*v^6 - 2694*v^7 + 704*v^8 + 
         3904*v^3*w - 17512*v^4*w + 29464*v^5*w - 24242*v^6*w + 10298*v^7*w - 
         1944*v^8*w + 32*v^9*w + 7292*v^2*w^2 - 39268*v^3*w^2 + 
         81266*v^4*w^2 - 85078*v^5*w^2 + 48799*v^6*w^2 - 14714*v^7*w^2 + 
         1783*v^8*w^2 + 4156*v*w^3 - 43456*v^2*w^3 + 127708*v^3*w^3 - 
         170114*v^4*w^3 + 119992*v^5*w^3 - 46827*v^6*w^3 + 9100*v^7*w^3 - 
         479*v^8*w^3 + 1356*w^4 - 21638*v*w^4 + 103932*v^2*w^4 - 
         199314*v^3*w^4 + 184334*v^4*w^4 - 88320*v^5*w^4 + 21432*v^6*w^4 - 
         2022*v^7*w^4 - 5502*w^5 + 45276*v*w^5 - 130212*v^2*w^5 + 
         168710*v^3*w^5 - 106916*v^4*w^5 + 32200*v^5*w^5 - 3796*v^6*w^5 + 
         9108*w^6 - 48990*v*w^6 + 92413*v^2*w^6 - 79414*v^3*w^6 + 
         31667*v^4*w^6 - 4544*v^5*w^6 - 7872*w^7 + 29080*v*w^7 - 
         36881*v^2*w^7 + 19804*v^3*w^7 - 3891*v^4*w^7 + 3648*w^8 - 
         9040*v*w^8 + 7410*v^2*w^8 - 2098*v^3*w^8 - 738*w^9 + 1156*v*w^9 - 
         498*v^2*w^9)/(9*(-1 + v)^2*v*(-1 + w)^3*w*(v + w)^4) + 
       (2*(20 - 36*v + 15*v^2 - 32*w + 28*v*w + 13*w^2)*Log[1 - v - w])/
        (9*v*w) + (4*(16 - 14*v + 7*v^2 - 16*w - 2*v*w + 8*w^2)*Log[w])/
        (v*w)))*PolyLog[2, -(w/(-1 + v))] + 
   ((-4*(v - w)*(-2 + v + w)*Log[1 - v]^2)/(3*v*w) + 
     Log[1 - v]*(-1/9*((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 250*v^4 - 
           34*v^5 - 526*w + 2090*v*w - 3048*v^2*w + 1912*v^3*w - 378*v^4*w - 
           82*v^5*w + 32*v^6*w + 856*w^2 - 3048*v*w^2 + 3702*v^2*w^2 - 
           1692*v^3*w^2 + 117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 1912*v*w^3 - 
           1692*v^2*w^3 + 524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 250*w^4 - 
           378*v*w^4 + 117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 34*w^5 - 
           82*v*w^5 + 65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6))/
         ((-1 + v)^3*v*(-1 + w)^3*w*(v + w)) + 
       (2*(248 - 244*v + 119*v^2 - 166*w - 86*v*w + 80*w^2)*Log[v])/(9*v*w) + 
       (2*(v - w)*(-2 + v + w)*Log[1 - v - w])/(9*v*w) + 
       (4*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*Log[w])/(v*w) - 
       (2*(v - w)*(-2 + v + w)*Log[v + w])/(v*w)))*PolyLog[2, -(w/v)] + 
   ((4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[1 - v]*Log[1 - w])/
      (9*v*w) + (2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[v]*
       Log[1 - w])/(9*v*w) + Log[1 - w]*
      (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
          4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
          102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
          1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
          275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
          8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
          209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
          129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
          22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
          444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
          2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
          366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
          7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 
          154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 
          7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
          71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
          14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 
          10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 
          1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
          v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
       (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w])/
        (9*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
        (v*w)))*PolyLog[2, v/(-1 + v + w)] + 
   Log[1 - v]*((2*(v - w)*(-2 + v + w)*Log[v])/(3*v*w) - 
     (2*(v - w)*(-2 + v + w)*Log[v + w])/(3*v*w))*
    PolyLog[2, w/(v*(-1 + v + w))] + 
   ((-4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[1 - v]*Log[1 - w])/
      (9*v*w) - (2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[v]*
       Log[1 - w])/(9*v*w) + Log[1 - w]*
      ((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 4248*v^10 + 
         708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 102025*v^7*w + 
         84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 1096*v^11*w + 
         7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 275613*v^6*w^2 + 
         265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 8570*v^10*w^2 + 
         468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 209214*v^4*w^3 - 
         425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 
         27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 
         137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 444142*v^6*w^4 + 
         207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 
         50503*v^2*w^5 - 193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 
         216648*v^6*w^5 - 64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 
         57521*v^2*w^6 + 154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 
         53989*v^6*w^6 + 7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
         71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
         14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 
         10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 
         1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
         v^3*w^10)/(9*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) + 
       (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w])/
        (9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
        (v*w)))*PolyLog[2, (v*w)/(-1 + v + w)] + 
   ((2*(32 - 32*v + 19*v^2 - 20*w - 12*v*w + 13*w^2)*Log[1 - v]*Log[v])/
      (9*v*w) - (2*(32 - 32*v + 19*v^2 - 20*w - 12*v*w + 13*w^2)*Log[v]*
       Log[1 - v - w])/(9*v*w))*PolyLog[2, (-1 + v + w)/(-1 + v)] + 
   ((2*Pi^2*(250 - 230*v + 115*v^2 - 242*w - 28*v*w + 121*w^2))/(27*v*w) - 
     (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[1 - v]^2)/(9*v*w) - 
     ((6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 58*v^3*w - 
        5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)*
       Log[1 - v - w])/(9*v^2*w*(-1 + v + w)) - 
     ((6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 58*v^3*w - 
        5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)*Log[w])/
      (9*v^2*w*(-1 + v + w)) + Log[1 - v]*
      ((6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 58*v^3*w - 
         5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)/
        (9*v^2*w*(-1 + v + w)) - (2*(344 - 344*v + 172*v^2 - 322*w - 22*v*w + 
          167*w^2)*Log[v])/(9*v*w) + (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 
          7*w^2)*Log[1 - v - w])/(9*v*w) + 
       (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[w])/(9*v*w)) + 
     Log[v]*((2*(144 - 144*v + 72*v^2 - 112*w - 32*v*w + 59*w^2)*
         Log[1 - v - w])/(9*v*w) + (2*(144 - 144*v + 72*v^2 - 112*w - 
          32*v*w + 59*w^2)*Log[w])/(9*v*w)))*PolyLog[2, (-1 + v + w)/v] + 
   ((-2*(60 - 60*v + 30*v^2 - 56*w - 4*v*w + 29*w^2)*Log[1 - v]*Log[v])/
      (3*v*w) + (2*(60 - 60*v + 30*v^2 - 56*w - 4*v*w + 29*w^2)*Log[v]*
       Log[1 - v - w])/(3*v*w))*PolyLog[2, (-1 + v + w)/(-1 + w)] + 
   ((2*(60 - 60*v + 30*v^2 - 56*w - 4*v*w + 29*w^2)*Log[1 - v]*Log[v])/
      (3*v*w) - (2*(60 - 60*v + 30*v^2 - 56*w - 4*v*w + 29*w^2)*Log[v]*
       Log[1 - v - w])/(3*v*w))*PolyLog[2, 
     -((-1 + v + w)/((-1 + v)*(-1 + w)))] + 
   ((2*(-16 - 8*v + 4*v^2 + 38*w + 2*v*w - 19*w^2)*Log[1 - v]^2)/(9*v*w) - 
     (4*(54 - 72*v + 36*v^2 - 82*w + 46*v*w + 41*w^2)*Log[v]*Log[1 - v - w])/
      (9*v*w) + (2*(v - w)*(-2 + v + w)*Log[1 - v - w]^2)/(9*v*w) + 
     Log[1 - v - w]*(-1/9*(-120*v^2 + 646*v^3 - 1448*v^4 + 1732*v^5 - 
          1168*v^6 + 422*v^7 - 64*v^8 + 134*v*w - 13*v^2*w - 1951*v^3*w + 
          5269*v^4*w - 6053*v^5*w + 3404*v^6*w - 798*v^7*w - 24*v^8*w + 
          32*v^9*w + 2*w^2 - 670*v*w^2 + 1590*v^2*w^2 + 1181*v^3*w^2 - 
          6947*v^4*w^2 + 8041*v^5*w^2 - 3934*v^6*w^2 + 762*v^7*w^2 - 
          25*v^8*w^2 - 11*w^3 + 1362*v*w^3 - 3757*v^2*w^3 + 1492*v^3*w^3 + 
          4445*v^4*w^3 - 5601*v^5*w^3 + 2533*v^6*w^3 - 512*v^7*w^3 + 
          49*v^8*w^3 + 25*w^4 - 1431*v*w^4 + 3592*v^2*w^4 - 1771*v^3*w^4 - 
          1989*v^4*w^4 + 2360*v^5*w^4 - 880*v^6*w^4 + 126*v^7*w^4 - 30*w^5 + 
          814*v*w^5 - 1390*v^2*w^5 + 98*v^3*w^5 + 881*v^4*w^5 - 546*v^5*w^5 + 
          109*v^6*w^5 + 20*w^6 - 240*v*w^6 - 29*v^2*w^6 + 427*v^3*w^6 - 
          213*v^4*w^6 + 35*v^5*w^6 - 7*w^7 + 34*v*w^7 + 156*v^2*w^7 - 
          121*v^3*w^7 + 2*v^4*w^7 + w^8 - 3*v*w^8 - 29*v^2*w^8 - v^3*w^8)/
         ((-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*(v + w)) - 
       (2*(v - w)*(-2 + v + w)*Log[w])/(v*w)) + 
     Log[1 - v]*((-120*v^2 + 646*v^3 - 1448*v^4 + 1732*v^5 - 1168*v^6 + 
         422*v^7 - 64*v^8 + 134*v*w - 13*v^2*w - 1951*v^3*w + 5269*v^4*w - 
         6053*v^5*w + 3404*v^6*w - 798*v^7*w - 24*v^8*w + 32*v^9*w + 2*w^2 - 
         670*v*w^2 + 1590*v^2*w^2 + 1181*v^3*w^2 - 6947*v^4*w^2 + 
         8041*v^5*w^2 - 3934*v^6*w^2 + 762*v^7*w^2 - 25*v^8*w^2 - 11*w^3 + 
         1362*v*w^3 - 3757*v^2*w^3 + 1492*v^3*w^3 + 4445*v^4*w^3 - 
         5601*v^5*w^3 + 2533*v^6*w^3 - 512*v^7*w^3 + 49*v^8*w^3 + 25*w^4 - 
         1431*v*w^4 + 3592*v^2*w^4 - 1771*v^3*w^4 - 1989*v^4*w^4 + 
         2360*v^5*w^4 - 880*v^6*w^4 + 126*v^7*w^4 - 30*w^5 + 814*v*w^5 - 
         1390*v^2*w^5 + 98*v^3*w^5 + 881*v^4*w^5 - 546*v^5*w^5 + 
         109*v^6*w^5 + 20*w^6 - 240*v*w^6 - 29*v^2*w^6 + 427*v^3*w^6 - 
         213*v^4*w^6 + 35*v^5*w^6 - 7*w^7 + 34*v*w^7 + 156*v^2*w^7 - 
         121*v^3*w^7 + 2*v^4*w^7 + w^8 - 3*v*w^8 - 29*v^2*w^8 - v^3*w^8)/
        (9*(-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*(v + w)) + 
       (4*(54 - 72*v + 36*v^2 - 82*w + 46*v*w + 41*w^2)*Log[v])/(9*v*w) - 
       (2*(-16 - 10*v + 5*v^2 + 40*w + 2*v*w - 20*w^2)*Log[1 - v - w])/
        (9*v*w) + (2*(v - w)*(-2 + v + w)*Log[w])/(v*w)))*
    PolyLog[2, (-1 + v + w)/w] + 
   ((2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[1 - v]^2)/(9*v*w) + 
     ((6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 58*v^3*w - 
        5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)*
       Log[1 - v - w])/(9*v^2*w*(-1 + v + w)) + 
     Log[1 - v]*(-1/9*(6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 
          98*v^2*w + 58*v^3*w - 5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 
          22*v*w^3 - w^4)/(v^2*w*(-1 + v + w)) + 
       (2*(144 - 144*v + 72*v^2 - 112*w - 32*v*w + 59*w^2)*Log[v])/(9*v*w) - 
       (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[1 - w])/(9*v*w) - 
       (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[1 - v - w])/
        (9*v*w)) + Log[v]*((-2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 
          67*w^2)*Log[1 - w])/(9*v*w) - 
       (2*(144 - 144*v + 72*v^2 - 112*w - 32*v*w + 59*w^2)*Log[1 - v - w])/
        (9*v*w)) + Log[1 - w]*((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 
         11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 
         72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 
         10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 
         168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 
         50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 
         50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 
         328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 
         1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 
         540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 
         5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
         366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
         7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
         208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
         16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 
         67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
         12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
         6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
         w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/(9*(-1 + v)^3*v^2*
         (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) + 
       (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w])/
        (9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
        (v*w)))*PolyLog[2, (-1 + v + w)/(v*w)] + 
   ((-8*(v - w)*(-2 + v + w)*Log[1 - v]^2)/(3*v*w) - 
     (2*(248 - 226*v + 110*v^2 - 184*w - 86*v*w + 89*w^2)*Log[v]*
       Log[1 - v - w])/(9*v*w) - (2*(v - w)*(-2 + v + w)*Log[1 - v - w]^2)/
      (9*v*w) + Log[1 - v - w]*(((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 
          250*v^4 - 34*v^5 - 526*w + 2090*v*w - 3048*v^2*w + 1912*v^3*w - 
          378*v^4*w - 82*v^5*w + 32*v^6*w + 856*w^2 - 3048*v*w^2 + 
          3702*v^2*w^2 - 1692*v^3*w^2 + 117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 
          1912*v*w^3 - 1692*v^2*w^3 + 524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 
          250*w^4 - 378*v*w^4 + 117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 
          34*w^5 - 82*v*w^5 + 65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6))/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(v + w)) + 
       (2*(v - w)*(-2 + v + w)*Log[w])/(v*w)) + 
     Log[1 - v]*(-1/9*((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 250*v^4 - 
           34*v^5 - 526*w + 2090*v*w - 3048*v^2*w + 1912*v^3*w - 378*v^4*w - 
           82*v^5*w + 32*v^6*w + 856*w^2 - 3048*v*w^2 + 3702*v^2*w^2 - 
           1692*v^3*w^2 + 117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 1912*v*w^3 - 
           1692*v^2*w^3 + 524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 250*w^4 - 
           378*v*w^4 + 117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 34*w^5 - 
           82*v*w^5 + 65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6))/
         ((-1 + v)^3*v*(-1 + w)^3*w*(v + w)) + 
       (4*(114 - 95*v + 46*v^2 - 79*w - 54*v*w + 38*w^2)*Log[v])/(9*v*w) + 
       (26*(v - w)*(-2 + v + w)*Log[1 - v - w])/(9*v*w) - 
       (2*(v - w)*(-2 + v + w)*Log[w])/(v*w) + 
       (2*(20 - 36*v + 18*v^2 - 26*w + 22*v*w + 13*w^2)*Log[v + w])/(9*v*w)))*
    PolyLog[2, (v*(-1 + v + w))/w] + 
   ((-2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[1 - v]*Log[v])/
      (9*v*w) + (2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v]*
       Log[1 - v - w])/(9*v*w))*PolyLog[2, (-1 + v + w)/(v + w)] + 
   ((2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[1 - v]*Log[v])/
      (9*v*w) - (2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v]*
       Log[1 - v - w])/(9*v*w))*PolyLog[2, (v*(-1 + v + w))/
      ((-1 + v)*(v + w))] + 
   ((42*v^4 - 147*v^5 + 189*v^6 - 105*v^7 + 21*v^8 - 367*v^3*w + 
       116*Pi^2*v^3*w + 1103*v^4*w - 572*Pi^2*v^4*w - 1072*v^5*w + 
       969*Pi^2*v^5*w + 309*v^6*w - 686*Pi^2*v^6*w + 21*v^7*w + 
       173*Pi^2*v^7*w + 6*v^8*w - 524*v^2*w^2 + 232*Pi^2*v^2*w^2 + 
       2880*v^3*w^2 - 1716*Pi^2*v^3*w^2 - 5209*v^4*w^2 + 4210*Pi^2*v^4*w^2 + 
       3751*v^5*w^2 - 4546*Pi^2*v^5*w^2 - 877*v^6*w^2 + 2166*Pi^2*v^6*w^2 - 
       90*v^7*w^2 - 346*Pi^2*v^7*w^2 + 69*v^8*w^2 - 367*v*w^3 + 
       116*Pi^2*v*w^3 + 2880*v^2*w^3 - 1716*Pi^2*v^2*w^3 - 7308*v^3*w^3 + 
       6482*Pi^2*v^3*w^3 + 7233*v^4*w^3 - 10208*Pi^2*v^4*w^3 - 2032*v^5*w^3 + 
       7427*Pi^2*v^5*w^3 - 580*v^6*w^3 - 2274*Pi^2*v^6*w^3 + 270*v^7*w^3 + 
       173*Pi^2*v^7*w^3 + 42*w^4 + 1103*v*w^4 - 572*Pi^2*v*w^4 - 
       5209*v^2*w^4 + 4210*Pi^2*v^2*w^4 + 7233*v^3*w^4 - 10208*Pi^2*v^3*w^4 - 
       2016*v^4*w^4 + 10868*Pi^2*v^4*w^4 - 1824*v^5*w^4 - 5092*Pi^2*v^5*w^4 + 
       767*v^6*w^4 + 794*Pi^2*v^6*w^4 - 147*w^5 - 1072*v*w^5 + 
       969*Pi^2*v*w^5 + 3751*v^2*w^5 - 4546*Pi^2*v^2*w^5 - 2032*v^3*w^5 + 
       7427*Pi^2*v^3*w^5 - 1824*v^4*w^5 - 5092*Pi^2*v^4*w^5 + 1132*v^5*w^5 + 
       1242*Pi^2*v^5*w^5 + 189*w^6 + 309*v*w^6 - 686*Pi^2*v*w^6 - 
       877*v^2*w^6 + 2166*Pi^2*v^2*w^6 - 580*v^3*w^6 - 2274*Pi^2*v^3*w^6 + 
       767*v^4*w^6 + 794*Pi^2*v^4*w^6 - 105*w^7 + 21*v*w^7 + 173*Pi^2*v*w^7 - 
       90*v^2*w^7 - 346*Pi^2*v^2*w^7 + 270*v^3*w^7 + 173*Pi^2*v^3*w^7 + 
       21*w^8 + 6*v*w^8 + 69*v^2*w^8)/(27*(-1 + v)^2*v^2*(-1 + w)^2*w^2*
       (v + w)^2) - ((4 - 54*v + 27*v^2 + 42*w + 4*v*w - 21*w^2)*
       Log[1 - v]^2)/(9*v*w) - (2*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*
       Log[v]^2)/(v*w) + ((4 - 2*v + v^2 - 10*w + 4*v*w + 5*w^2)*
       Log[1 - v - w]^2)/(9*v*w) + 
     ((4*v^3 - 36*v^4 + 29*v^5 - 80*v^2*w + 84*v^3*w + 144*v^4*w - 
        122*v^5*w - 122*v*w^2 + 454*v^2*w^2 - 172*v^3*w^2 - 256*v^4*w^2 + 
        77*v^5*w^2 + 412*v*w^3 - 754*v^2*w^3 + 116*v^3*w^3 + 116*v^4*w^3 + 
        2*w^4 - 511*v*w^4 + 518*v^2*w^4 - 48*v^3*w^4 - 6*w^5 + 274*v*w^5 - 
        138*v^2*w^5 + 6*w^6 - 53*v*w^6 - 2*w^7)*Log[w])/
      (9*v^2*(-1 + w)^2*w*(v + w)^2) + 
     (2*(32*v^2 - 48*v^3 + 24*v^4 - 2*v*w - 42*v^2*w + 28*v^3*w - w^2 + 
        6*v*w^2 + 18*v^2*w^2 + 2*w^3 - 4*v*w^3 - w^4)*Log[1 - w]*Log[w])/
      (9*v^3*w) - ((4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*Log[w]^2)/(v*w) + 
     Log[v]*(-1/9*(-2*v^4 + 6*v^5 - 6*v^6 + 2*v^7 + 122*v^2*w - 412*v^3*w + 
          511*v^4*w - 274*v^5*w + 53*v^6*w + 80*v*w^2 - 454*v^2*w^2 + 
          754*v^3*w^2 - 518*v^4*w^2 + 138*v^5*w^2 - 4*w^3 - 84*v*w^3 + 
          172*v^2*w^3 - 116*v^3*w^3 + 48*v^4*w^3 + 36*w^4 - 144*v*w^4 + 
          256*v^2*w^4 - 116*v^3*w^4 - 29*w^5 + 122*v*w^5 - 77*v^2*w^5)/
         ((-1 + v)^2*v*w^2*(v + w)^2) + 
       (2*(v^2 - 2*v^3 + v^4 + 2*v*w - 6*v^2*w + 4*v^3*w - 240*w^2 + 
          224*v*w^2 - 106*v^2*w^2 + 154*w^3 + 100*v*w^3 - 74*w^4)*
         Log[1 - v - w])/(9*v*w^3) - (4*(180 - 187*v + 92*v^2 - 187*w + 
          14*v*w + 92*w^2)*Log[w])/(9*v*w)) + Log[1 - v - w]*
      ((-2*v^4 + 4*v^5 - 2*v^6 - 178*v^3*w + 220*v^4*w - 71*v^5*w + 6*v^6*w - 
         60*v^2*w^2 + 860*v^3*w^2 - 704*v^4*w^2 + 13*v^5*w^2 + 58*v^6*w^2 + 
         74*v*w^3 + 210*v^2*w^3 - 1442*v^3*w^3 + 620*v^4*w^3 + 153*v^5*w^3 + 
         2*v^6*w^3 - 2*w^4 - 304*v*w^4 - 190*v^2*w^4 + 1090*v^3*w^4 - 
         226*v^4*w^4 + 29*v^5*w^4 + 10*w^5 + 477*v*w^5 + 70*v^2*w^5 - 
         550*v^3*w^5 + 156*v^4*w^5 - 20*w^6 - 347*v*w^6 - 110*v^2*w^6 + 
         220*v^3*w^6 + 20*w^7 + 109*v*w^7 + 80*v^2*w^7 - 10*w^8 - 9*v*w^8 + 
         2*w^9)/(9*v^2*(-1 + w)^3*w^2*(v + w)^2) + 
       (2*(4*v^2 - 24*v^3 + 12*v^4 + 2*v*w + 6*v^2*w + 8*v^3*w + w^2 - 
          6*v*w^2 - 2*w^3 + 4*v*w^3 + w^4)*Log[w])/(9*v^3*w)) + 
     Log[1 - v]*(-1/9*((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 250*v^4 - 
           34*v^5 - 526*w + 2090*v*w - 3048*v^2*w + 1912*v^3*w - 378*v^4*w - 
           82*v^5*w + 32*v^6*w + 856*w^2 - 3048*v*w^2 + 3702*v^2*w^2 - 
           1692*v^3*w^2 + 117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 1912*v*w^3 - 
           1692*v^2*w^3 + 524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 250*w^4 - 
           378*v*w^4 + 117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 34*w^5 - 
           82*v*w^5 + 65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6))/
         ((-1 + v)^3*v*(-1 + w)^3*w*(v + w)) - 
       (2*(v^2 - 2*v^3 + v^4 + 2*v*w - 6*v^2*w + 4*v^3*w - 640*w^2 + 
          668*v*w^2 - 325*v^2*w^2 + 578*w^3 + 32*v*w^3 - 283*w^4)*Log[v])/
        (9*v*w^3) + (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*
         Log[1 - w])/(9*v*w) + (4*(2 - 16*v + 8*v^2 + 10*w + 2*v*w - 5*w^2)*
         Log[1 - v - w])/(9*v*w) + (2*(4 - 6*v + 3*v^2 - 8*w + 6*v*w + 4*w^2)*
         Log[w])/(9*v*w) - (2*(80 - 106*v + 53*v^2 - 138*w + 84*v*w + 69*w^2)*
         Log[v + w])/(9*v*w)))*PolyLog[2, v + w] + 
   ((v^4 - 2*v^5 + v^6 + 2*v^3*w - 6*v^4*w + 4*v^5*w + 8*v^2*w^2 - 
      18*v^3*w^2 + 12*v^4*w^2 + 2*v*w^3 - 18*v^2*w^3 + 16*v^3*w^3 + w^4 - 
      6*v*w^4 + 12*v^2*w^4 - 2*w^5 + 4*v*w^5 + w^6)*PolyLog[2, v + w]^2)/
    (9*v^3*w^3) + PolyLog[2, v]*((42*v^4 - 189*v^5 + 336*v^6 - 294*v^7 + 
       126*v^8 - 21*v^9 + 1795*v^3*w - 1384*Pi^2*v^3*w - 7661*v^4*w + 
       5352*Pi^2*v^4*w + 13108*v^5*w - 8349*Pi^2*v^5*w - 11302*v^6*w + 
       6775*Pi^2*v^6*w + 4943*v^7*w - 2991*Pi^2*v^7*w - 877*v^8*w + 
       597*Pi^2*v^8*w - 6*v^9*w - 111*v^2*w^2 - 4152*Pi^2*v^2*w^2 - 
       5650*v^3*w^2 + 21582*Pi^2*v^3*w^2 + 23898*v^4*w^2 - 
       43647*Pi^2*v^4*w^2 - 37541*v^5*w^2 + 44944*Pi^2*v^5*w^2 + 
       27904*v^6*w^2 - 25709*Pi^2*v^6*w^2 - 9930*v^7*w^2 + 
       8176*Pi^2*v^7*w^2 + 1499*v^8*w^2 - 1194*Pi^2*v^8*w^2 - 69*v^9*w^2 + 
       2742*v*w^3 - 4152*Pi^2*v*w^3 - 11853*v^2*w^3 + 32634*Pi^2*v^2*w^3 + 
       27347*v^3*w^3 - 89805*Pi^2*v^3*w^3 - 42255*v^4*w^3 + 
       119932*Pi^2*v^4*w^3 + 40408*v^5*w^3 - 86410*Pi^2*v^5*w^3 - 
       22088*v^6*w^3 + 34583*Pi^2*v^6*w^3 + 6447*v^7*w^3 - 
       7379*Pi^2*v^7*w^3 - 748*v^8*w^3 + 597*Pi^2*v^8*w^3 - 848*w^4 - 
       1384*Pi^2*w^4 - 5549*v*w^4 + 21930*Pi^2*v*w^4 + 29731*v^2*w^4 - 
       91023*Pi^2*v^2*w^4 - 50852*v^3*w^4 + 165440*Pi^2*v^3*w^4 + 
       40508*v^4*w^4 - 153362*Pi^2*v^4*w^4 - 15951*v^5*w^4 + 
       75344*Pi^2*v^5*w^4 + 3719*v^6*w^4 - 19139*Pi^2*v^6*w^4 - 878*v^7*w^4 + 
       2194*Pi^2*v^7*w^4 + 2672*w^5 + 5526*Pi^2*w^5 - 510*v*w^5 - 
       45474*Pi^2*v*w^5 - 17669*v^2*w^5 + 124543*Pi^2*v^2*w^5 + 
       26642*v^3*w^5 - 157277*Pi^2*v^3*w^5 - 8786*v^4*w^5 + 
       98681*Pi^2*v^4*w^5 - 3900*v^5*w^5 - 29489*Pi^2*v^5*w^5 + 
       1431*v^6*w^5 + 3490*Pi^2*v^6*w^5 - 3112*w^6 - 8958*Pi^2*w^6 + 
       8337*v*w^6 + 48424*Pi^2*v*w^6 - 8033*v^2*w^6 - 92935*Pi^2*v^2*w^6 + 
       7844*v^3*w^6 + 80390*Pi^2*v^3*w^6 - 8573*v^4*w^6 - 
       30881*Pi^2*v^4*w^6 + 3777*v^5*w^6 + 3960*Pi^2*v^5*w^6 + 1784*w^7 + 
       7558*Pi^2*w^7 - 6714*v*w^7 - 28754*Pi^2*v*w^7 + 9805*v^2*w^7 + 
       38759*Pi^2*v^2*w^7 - 7462*v^3*w^7 - 21488*Pi^2*v^3*w^7 + 
       2827*v^4*w^7 + 3925*Pi^2*v^4*w^7 - 680*w^8 - 3426*Pi^2*w^8 + 
       1750*v*w^8 + 9394*Pi^2*v*w^8 - 1622*v^2*w^8 - 8510*Pi^2*v^2*w^8 + 
       432*v^3*w^8 + 2542*Pi^2*v^3*w^8 + 184*w^9 + 684*Pi^2*w^9 - 56*v*w^9 - 
       1368*Pi^2*v*w^9 - 248*v^2*w^9 + 684*Pi^2*v^2*w^9)/
      (27*(-1 + v)^2*v*(-1 + w)^2*w^2*(-1 + v + w)*(v + w)^3) - 
     ((80 - 56*v + 25*v^2 - 134*w + 30*v*w + 64*w^2)*Log[1 - v]^2)/(9*v*w) - 
     ((532 - 610*v + 305*v^2 - 638*w + 184*v*w + 322*w^2)*Log[v]^2)/(9*v*w) - 
     ((60 - 84*v + 39*v^2 - 64*w + 28*v*w + 29*w^2)*Log[1 - v - w]^2)/
      (9*v*w) - ((684 - 666*v + 333*v^2 - 734*w + 32*v*w + 364*w^2)*Log[w]^2)/
      (9*v*w) + Log[1 - w]*((-4*(100 - 100*v + 50*v^2 - 105*w + 5*v*w + 
          54*w^2)*Log[1 - v - w])/(9*v*w) + 
       (4*(144 - 136*v + 68*v^2 - 119*w - 33*v*w + 61*w^2)*Log[w])/(9*v*w)) - 
     ((224 - 338*v + 169*v^2 - 338*w + 228*v*w + 169*w^2)*Log[v + w]^2)/
      (9*v*w) + Log[1 - v - w]*(-1/9*(-2*v^4 + 12*v^5 - 30*v^6 + 40*v^7 - 
          30*v^8 + 12*v^9 - 2*v^10 - 130*v^3*w + 704*v^4*w - 1569*v^5*w + 
          1842*v^6*w - 1208*v^7*w + 432*v^8*w - 77*v^9*w + 6*v^10*w - 
          38*v^2*w^2 + 857*v^3*w^2 - 3625*v^4*w^2 + 6677*v^5*w^2 - 
          6302*v^6*w^2 + 3011*v^7*w^2 - 549*v^8*w^2 - 57*v^9*w^2 + 
          26*v^10*w^2 + 122*v*w^3 - 475*v^2*w^3 - 648*v^3*w^3 + 
          5306*v^4*w^3 - 9200*v^5*w^3 + 6890*v^6*w^3 - 2100*v^7*w^3 + 
          39*v^8*w^3 + 64*v^9*w^3 + 2*v^10*w^3 - 2*w^4 - 629*v*w^4 + 
          2876*v^2*w^4 - 4008*v^3*w^4 + 474*v^4*w^4 + 2855*v^5*w^4 - 
          1713*v^6*w^4 + 89*v^7*w^4 + 32*v^8*w^4 + 26*v^9*w^4 + 11*w^5 + 
          1311*v*w^5 - 5860*v^2*w^5 + 9452*v^3*w^5 - 7215*v^4*w^5 + 
          3430*v^5*w^5 - 1453*v^6*w^5 + 344*v^7*w^5 + 12*v^8*w^5 - 25*w^6 - 
          1391*v*w^6 + 5584*v^2*w^6 - 7975*v^3*w^6 + 5880*v^4*w^6 - 
          2968*v^5*w^6 + 975*v^6*w^6 - 112*v^7*w^6 + 30*w^7 + 764*v*w^7 - 
          2394*v^2*w^7 + 2502*v^3*w^7 - 1607*v^4*w^7 + 818*v^5*w^7 - 
          177*v^6*w^7 - 20*w^8 - 183*v*w^8 + 177*v^2*w^8 + 83*v^3*w^8 + 
          94*v^4*w^8 - 87*v^5*w^8 + 7*w^9 + 3*v*w^9 + 165*v^2*w^9 - 
          134*v^3*w^9 - 9*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/
         ((-1 + v)^3*v^2*(-1 + w)^3*w^2*(-1 + v + w)*(v + w)^2) - 
       (2*(-20 - 2*v + v^2 + 36*w + 6*v*w - 15*w^2)*Log[w])/(9*v*w) + 
       (8*(4 - 6*v + 3*v^2 - 6*w + 4*v*w + 3*w^2)*Log[v + w])/(v*w)) + 
     Log[w]*((-432 + 910*v - 727*v^2 + 249*v^3 + 1048*w - 2320*v*w + 
         2040*v^2*w - 754*v^3*w - 830*w^2 + 1668*v*w^2 - 1307*v^2*w^2 + 
         441*v^3*w^2 + 244*w^3 - 288*v*w^3 + 58*v^2*w^3 - 30*w^4 + 30*v*w^4)/
        (9*(-1 + v)*v*(-1 + w)^2*w) + (4*(180 - 187*v + 92*v^2 - 187*w + 
          14*v*w + 92*w^2)*Log[v + w])/(9*v*w)) + 
     Log[1 - v]*((-132*v^2 + 658*v^3 - 1316*v^4 + 1324*v^5 - 676*v^6 + 
         146*v^7 - 4*v^8 + 118*v*w + 13*v^2*w - 1569*v^3*w + 3663*v^4*w - 
         3367*v^5*w + 1108*v^6*w + 206*v^7*w - 204*v^8*w + 32*v^9*w - 2*w^2 - 
         634*v*w^2 + 1930*v^2*w^2 - 1181*v^3*w^2 - 1385*v^4*w^2 + 
         1491*v^5*w^2 + 220*v^6*w^2 - 594*v^7*w^2 + 155*v^8*w^2 + 11*w^3 + 
         1402*v*w^3 - 5175*v^2*w^3 + 6840*v^3*w^3 - 4445*v^4*w^3 + 
         2159*v^5*w^3 - 1073*v^6*w^3 + 292*v^7*w^3 - 11*v^8*w^3 - 25*w^4 - 
         1625*v*w^4 + 5828*v^2*w^4 - 7761*v^3*w^4 + 5431*v^4*w^4 - 
         2360*v^5*w^4 + 594*v^6*w^4 - 50*v^7*w^4 + 30*w^5 + 1030*v*w^5 - 
         3122*v^2*w^5 + 3616*v^3*w^5 - 2341*v^4*w^5 + 832*v^5*w^5 - 
         109*v^6*w^5 - 20*w^6 - 328*v*w^6 + 621*v^2*w^6 - 595*v^3*w^6 + 
         433*v^4*w^6 - 111*v^5*w^6 + 7*w^7 + 34*v*w^7 + 72*v^2*w^7 - 
         9*v^3*w^7 - 40*v^4*w^7 - w^8 + 3*v*w^8 - 35*v^2*w^8 + v^3*w^8)/
        (9*(-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*(v + w)) + 
       (2*(v^2 - 2*v^3 + v^4 + 2*v*w - 6*v^2*w + 4*v^3*w - 212*w^2 + 
          224*v*w^2 - 103*v^2*w^2 + 98*w^3 + 100*v*w^3 - 40*w^4)*Log[v])/
        (9*v*w^3) + (2*(60 - 60*v + 30*v^2 - 56*w - 4*v*w + 29*w^2)*
         Log[1 - w])/(3*v*w) + (2*(76 - 74*v + 34*v^2 - 104*w + 26*v*w + 
          49*w^2)*Log[1 - v - w])/(9*v*w) - 
       (2*(40 - 40*v + 20*v^2 - 40*w + 17*w^2)*Log[w])/(9*v*w) + 
       (2*(256 - 240*v + 117*v^2 - 198*w - 74*v*w + 96*w^2)*Log[v + w])/
        (9*v*w)) + Log[v]*((2*v^6 - 6*v^7 + 6*v^8 - 2*v^9 - 158*v^4*w + 
         178*v^5*w + 273*v^6*w - 442*v^7*w + 143*v^8*w + 6*v^9*w - 
         1648*v^3*w^2 + 3794*v^4*w^2 - 1216*v^5*w^2 - 3049*v^6*w^2 + 
         2790*v^7*w^2 - 633*v^8*w^2 - 38*v^9*w^2 - 1036*v^2*w^3 + 
         6756*v^3*w^3 - 8560*v^4*w^3 - 3074*v^5*w^3 + 10772*v^6*w^3 - 
         5674*v^7*w^3 + 806*v^8*w^3 + 2*v^9*w^3 - 1396*v*w^4 + 5990*v^2*w^4 - 
         9246*v^3*w^4 - 1150*v^4*w^4 + 17154*v^5*w^4 - 15960*v^6*w^4 + 
         4986*v^7*w^4 - 386*v^8*w^4 - 32*w^5 + 4798*v*w^5 - 11405*v^2*w^5 + 
         1878*v^3*w^5 + 18887*v^4*w^5 - 23166*v^5*w^5 + 10686*v^6*w^5 - 
         1622*v^7*w^5 + 128*w^6 - 5796*v*w^6 + 8849*v^2*w^6 + 6294*v^3*w^6 - 
         18965*v^4*w^6 + 12110*v^5*w^6 - 2596*v^6*w^6 - 208*w^7 + 
         2834*v*w^7 - 2160*v^2*w^7 - 5298*v^3*w^7 + 6762*v^4*w^7 - 
         1954*v^5*w^7 + 176*w^8 - 492*v*w^8 - 356*v^2*w^8 + 1322*v^3*w^8 - 
         674*v^4*w^8 - 80*w^9 + 52*v*w^9 + 126*v^2*w^9 - 90*v^3*w^9 + 
         16*w^10 - 8*v^2*w^10)/(9*(-1 + v)^2*v*(-1 + w)^3*w^2*(v + w)^4) - 
       (2*(v^2 - 2*v^3 + v^4 + 2*v*w - 6*v^2*w + 4*v^3*w - 52*w^2 - 
          10*v*w^2 + 8*v^2*w^2 - 26*w^3 + 138*v*w^3 + 10*w^4)*Log[1 - v - w])/
        (9*v*w^3) - (4*(324 - 324*v + 162*v^2 - 331*w + 7*v*w + 164*w^2)*
         Log[w])/(9*v*w) + (2*(224 - 338*v + 169*v^2 - 338*w + 228*v*w + 
          169*w^2)*Log[v + w])/(9*v*w)) + 
     (4*(144 - 136*v + 68*v^2 - 119*w - 33*v*w + 61*w^2)*PolyLog[2, w])/
      (9*v*w) - (4*(250 - 242*v + 121*v^2 - 230*w - 28*v*w + 115*w^2)*
       PolyLog[2, -(w/(-1 + v))])/(9*v*w) + 
     (2*(320 - 352*v + 173*v^2 - 274*w - 14*v*w + 134*w^2)*
       PolyLog[2, -(w/v)])/(9*v*w) - 
     (4*(100 - 100*v + 50*v^2 - 105*w + 5*v*w + 54*w^2)*
       PolyLog[2, (-1 + v + w)/v])/(9*v*w) - 
     (2*(v^2 - 2*v^3 + v^4 + 2*v*w - 6*v^2*w + 4*v^3*w - 432*w^2 + 
        498*v*w^2 - 243*v^2*w^2 + 462*w^3 - 98*v*w^3 - 228*w^4)*
       PolyLog[2, v + w])/(9*v*w^3)) + PolyLog[2, w]*
    ((-848*v^4 - 1584*Pi^2*v^4 + 2672*v^5 + 6336*Pi^2*v^5 - 3112*v^6 - 
       10296*Pi^2*v^6 + 1784*v^7 + 8712*Pi^2*v^7 - 680*v^8 - 3960*Pi^2*v^8 + 
       184*v^9 + 792*Pi^2*v^9 + 2742*v^3*w - 4752*Pi^2*v^3*w - 5549*v^4*w + 
       25160*Pi^2*v^4*w - 510*v^5*w - 52328*Pi^2*v^5*w + 8337*v^6*w + 
       55920*Pi^2*v^6*w - 6714*v^7*w - 33320*Pi^2*v^7*w + 1750*v^8*w + 
       10904*Pi^2*v^8*w - 56*v^9*w - 1584*Pi^2*v^9*w - 111*v^2*w^2 - 
       4752*Pi^2*v^2*w^2 - 11853*v^3*w^2 + 37464*Pi^2*v^3*w^2 + 
       29731*v^4*w^2 - 104857*Pi^2*v^4*w^2 - 17669*v^5*w^2 + 
       144067*Pi^2*v^5*w^2 - 8033*v^6*w^2 - 108003*Pi^2*v^6*w^2 + 
       9805*v^7*w^2 + 45217*Pi^2*v^7*w^2 - 1622*v^8*w^2 - 9928*Pi^2*v^8*w^2 - 
       248*v^9*w^2 + 792*Pi^2*v^9*w^2 + 1795*v*w^3 - 1584*Pi^2*v*w^3 - 
       5650*v^2*w^3 + 24792*Pi^2*v^2*w^3 + 27347*v^3*w^3 - 
       103563*Pi^2*v^3*w^3 - 50852*v^4*w^3 + 191676*Pi^2*v^4*w^3 + 
       26642*v^5*w^3 - 183265*Pi^2*v^5*w^3 + 7844*v^6*w^3 + 
       94282*Pi^2*v^6*w^3 - 7462*v^7*w^3 - 25322*Pi^2*v^7*w^3 + 432*v^8*w^3 + 
       2984*Pi^2*v^8*w^3 + 42*w^4 - 7661*v*w^4 + 6152*Pi^2*v*w^4 + 
       23898*v^2*w^4 - 50387*Pi^2*v^2*w^4 - 42255*v^3*w^4 + 
       139146*Pi^2*v^3*w^4 + 40508*v^4*w^4 - 179068*Pi^2*v^4*w^4 - 
       8786*v^5*w^4 + 116199*Pi^2*v^5*w^4 - 8573*v^6*w^4 - 
       36755*Pi^2*v^6*w^4 + 2827*v^7*w^4 + 4713*Pi^2*v^7*w^4 - 189*w^5 + 
       13108*v*w^5 - 9649*Pi^2*v*w^5 - 37541*v^2*w^5 + 52204*Pi^2*v^2*w^5 + 
       40408*v^3*w^5 - 101004*Pi^2*v^3*w^5 - 15951*v^4*w^5 + 
       88844*Pi^2*v^4*w^5 - 3900*v^5*w^5 - 35247*Pi^2*v^5*w^5 + 
       3777*v^6*w^5 + 4852*Pi^2*v^6*w^5 + 336*w^6 - 11302*v*w^6 + 
       7875*Pi^2*v*w^6 + 27904*v^2*w^6 - 30049*Pi^2*v^2*w^6 - 22088*v^3*w^6 + 
       40711*Pi^2*v^3*w^6 + 3719*v^4*w^6 - 22775*Pi^2*v^4*w^6 + 
       1431*v^5*w^6 + 4238*Pi^2*v^5*w^6 - 294*w^7 + 4943*v*w^7 - 
       3491*Pi^2*v*w^7 - 9930*v^2*w^7 + 9586*Pi^2*v^2*w^7 + 6447*v^3*w^7 - 
       8699*Pi^2*v^3*w^7 - 878*v^4*w^7 + 2604*Pi^2*v^4*w^7 + 126*w^8 - 
       877*v*w^8 + 697*Pi^2*v*w^8 + 1499*v^2*w^8 - 1394*Pi^2*v^2*w^8 - 
       748*v^3*w^8 + 697*Pi^2*v^3*w^8 - 21*w^9 - 6*v*w^9 - 69*v^2*w^9)/
      (27*(-1 + v)^2*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^3) + 
     ((16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[1 - v]^2)/(9*v*w) - 
     (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[v]^2)/(v*w) + 
     ((16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[1 - v - w]^2)/(9*v*w) - 
     ((32*v^5 - 128*v^6 + 208*v^7 - 176*v^8 + 80*v^9 - 16*v^10 + 1396*v^4*w - 
        4798*v^5*w + 5796*v^6*w - 2834*v^7*w + 492*v^8*w - 52*v^9*w + 
        1036*v^3*w^2 - 5990*v^4*w^2 + 11405*v^5*w^2 - 8849*v^6*w^2 + 
        2160*v^7*w^2 + 356*v^8*w^2 - 126*v^9*w^2 + 8*v^10*w^2 + 
        1648*v^2*w^3 - 6756*v^3*w^3 + 9246*v^4*w^3 - 1878*v^5*w^3 - 
        6294*v^6*w^3 + 5298*v^7*w^3 - 1322*v^8*w^3 + 90*v^9*w^3 + 158*v*w^4 - 
        3794*v^2*w^4 + 8560*v^3*w^4 + 1150*v^4*w^4 - 18887*v^5*w^4 + 
        18965*v^6*w^4 - 6762*v^7*w^4 + 674*v^8*w^4 - 178*v*w^5 + 
        1216*v^2*w^5 + 3074*v^3*w^5 - 17154*v^4*w^5 + 23166*v^5*w^5 - 
        12110*v^6*w^5 + 1954*v^7*w^5 - 2*w^6 - 273*v*w^6 + 3049*v^2*w^6 - 
        10772*v^3*w^6 + 15960*v^4*w^6 - 10686*v^5*w^6 + 2596*v^6*w^6 + 
        6*w^7 + 442*v*w^7 - 2790*v^2*w^7 + 5674*v^3*w^7 - 4986*v^4*w^7 + 
        1622*v^5*w^7 - 6*w^8 - 143*v*w^8 + 633*v^2*w^8 - 806*v^3*w^8 + 
        386*v^4*w^8 + 2*w^9 - 6*v*w^9 + 38*v^2*w^9 - 2*v^3*w^9)*Log[w])/
      (9*(-1 + v)^3*v^2*(-1 + w)^2*w*(v + w)^4) + 
     (2*(128*v^2 - 128*v^3 + 64*v^4 + 2*v*w - 98*v^2*w - 32*v^3*w + w^2 - 
        6*v*w^2 + 52*v^2*w^2 - 2*w^3 + 4*v*w^3 + w^4)*Log[1 - w]*Log[w])/
      (9*v^3*w) - ((16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*Log[w]^2)/
      (v*w) + Log[1 - v]*(-1/9*(6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 
          17*v*w - 98*v^2*w + 58*v^3*w - 5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 
          4*w^3 + 22*v*w^3 - w^4)/(v^2*w*(-1 + v + w)) + 
       (2*(272 - 256*v + 128*v^2 - 224*w - 64*v*w + 115*w^2)*Log[v])/
        (9*v*w) + (2*(16 - 16*v + 8*v^2 - 50*w + 34*v*w + 25*w^2)*Log[w])/
        (9*v*w)) + Log[v]*((-432 + 1048*v - 830*v^2 + 244*v^3 - 30*v^4 + 
         910*w - 2320*v*w + 1668*v^2*w - 288*v^3*w + 30*v^4*w - 727*w^2 + 
         2040*v*w^2 - 1307*v^2*w^2 + 58*v^3*w^2 + 249*w^3 - 754*v*w^3 + 
         441*v^2*w^3)/(9*(-1 + v)^2*v*(-1 + w)*w) + 
       (2*(16 - 32*v + 16*v^2 - 14*w + 14*v*w + 7*w^2)*Log[1 - v - w])/
        (9*v*w) - (4*(144 - 144*v + 72*v^2 - 137*w - 7*v*w + 70*w^2)*Log[w])/
        (9*v*w)) + Log[1 - v - w]*((38*v^2 - 51*v^3 - 68*v^4 + 54*v^5 + 
         8*v*w - 79*v^2*w - 108*v^3*w + 154*v^4*w + 4*w^2 - 39*v*w^2 - 
         2*v^2*w^2 + 135*v^3*w^2 - 11*w^3 + 48*v*w^3 + 21*v^2*w^3 + 10*w^4 - 
         17*v*w^4 - 3*w^5)/(9*v^2*(-1 + v + w)*(v + w)^2) + 
       (2*(16*v^2 - 16*v^3 + 8*v^4 - 2*v*w - 28*v^2*w + 14*v^3*w - w^2 + 
          6*v*w^2 + 11*v^2*w^2 + 2*w^3 - 4*v*w^3 - w^4)*Log[w])/(9*v^3*w)) + 
     (2*(32*v^2 - 48*v^3 + 24*v^4 - 2*v*w - 42*v^2*w + 28*v^3*w - w^2 + 
        6*v*w^2 + 18*v^2*w^2 + 2*w^3 - 4*v*w^3 - w^4)*PolyLog[2, v + w])/
      (9*v^3*w)) + Log[1 - v]*
    ((2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - w])/(9*v*w) - 
     (4*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[v + w])/(9*v*w))*
    PolyLog[2, (v + w)/(-1 + w)] + 
   Log[1 - v]*((2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[v])/
      (9*v*w) - (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - w])/
      (9*v*w) + (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[v + w])/
      (9*v*w))*PolyLog[2, -((v*(v + w))/(-1 + w))] + 
   Log[1 - v]*((2*(v - w)*(-2 + v + w)*Log[v])/(3*v*w) - 
     (2*(v - w)*(-2 + v + w)*Log[v + w])/(3*v*w))*
    PolyLog[2, (v + w)/(-1 + v + w)] + 
   Log[1 - v]*((2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[v])/
      (9*v*w) - (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[v + w])/
      (9*v*w))*PolyLog[2, (v - v*w)/(v + w)] + 
   ((-778*v + 2986*v^2 - 4598*v^3 + 3658*v^4 - 1576*v^5 + 308*v^6 - 2*w + 
       1025*v*w - 3372*v^2*w + 3917*v^3*w - 1808*v^4*w + 240*v^5*w + 5*w^2 - 
       239*v*w^2 + 1422*v^2*w^2 - 1489*v^3*w^2 + 301*v^4*w^2 - 4*w^3 - 
       6*v*w^3 - 488*v^2*w^3 + 370*v^3*w^3 + w^4 - 2*v*w^4 + v^2*w^4)/
      (9*(-1 + v)^2*v^2*w*(-1 + v + w)) + 
     (4*(120 - 102*v + 51*v^2 - 101*w - 37*v*w + 52*w^2)*Log[1 - v])/
      (9*v*w) + (2*(132 - 122*v + 61*v^2 - 62*w - 80*v*w + 37*w^2)*Log[v])/
      (9*v*w) + (2*(220 - 220*v + 110*v^2 - 252*w + 32*v*w + 129*w^2)*
       Log[1 - w])/(9*v*w) - (4*(150 - 146*v + 73*v^2 - 131*w - 23*v*w + 
        67*w^2)*Log[1 - v - w])/(9*v*w) - 
     (4*(72 - 72*v + 36*v^2 - 61*w - 11*v*w + 29*w^2)*Log[w])/(9*v*w) + 
     (2*(256 - 240*v + 117*v^2 - 198*w - 74*v*w + 96*w^2)*Log[v + w])/
      (9*v*w))*PolyLog[3, 1 - v] - 
   (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - v]*
     PolyLog[3, -v^(-1)])/(9*v*w) + 
   (-1/9*(6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 
        58*v^3*w - 5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)/
       (v^2*w*(-1 + v + w)) + (2*(16 - 10*v + 5*v^2 - 20*w - 2*v*w + 10*w^2)*
       Log[1 - v])/(9*v*w) + (2*(144 - 144*v + 72*v^2 - 112*w - 32*v*w + 
        59*w^2)*Log[v])/(9*v*w))*PolyLog[3, (-1 + v)/v] - 
   (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - v]*
     PolyLog[3, -v])/(9*v*w) + 
   ((-436*v^5 + 2784*v^6 - 7404*v^7 + 10496*v^8 - 8364*v^9 + 3552*v^10 - 
       628*v^11 + 1806*v^4*w - 2699*v^5*w - 14571*v^6*w + 50169*v^7*w - 
       65025*v^8*w + 42234*v^9*w - 13566*v^10*w + 1556*v^11*w + 96*v^12*w - 
       848*v^3*w^2 + 2223*v^4*w^2 - 24257*v^5*w^2 + 103720*v^6*w^2 - 
       188637*v^7*w^2 + 173593*v^8*w^2 - 83927*v^9*w^2 + 19788*v^10*w^2 - 
       1655*v^11*w^2 + 2048*v^2*w^3 - 190*v^3*w^3 - 42183*v^4*w^3 + 
       179579*v^5*w^3 - 361260*v^6*w^3 + 399598*v^7*w^3 - 248954*v^8*w^3 + 
       84724*v^9*w^3 - 14185*v^10*w^3 + 823*v^11*w^3 - 318*v*w^4 - 
       6302*v^2*w^4 - 3586*v^3*w^4 + 144906*v^4*w^4 - 443254*v^5*w^4 + 
       622609*v^6*w^4 - 473218*v^7*w^4 + 199182*v^8*w^4 - 44078*v^9*w^4 + 
       4123*v^10*w^4 - 2*w^5 + 1605*v*w^5 + 1669*v^2*w^5 + 42337*v^3*w^5 - 
       274455*v^4*w^5 + 580963*v^5*w^5 - 587678*v^6*w^5 + 308082*v^7*w^5 - 
       81580*v^8*w^5 + 9123*v^9*w^5 + 11*w^6 - 3501*v*w^6 + 17250*v^2*w^6 - 
       104879*v^3*w^6 + 319048*v^4*w^6 - 449694*v^5*w^6 + 310029*v^6*w^6 - 
       101032*v^7*w^6 + 12576*v^8*w^6 - 25*w^7 + 4317*v*w^7 - 31240*v^2*w^7 + 
       119738*v^3*w^7 - 224353*v^4*w^7 + 203773*v^5*w^7 - 85132*v^6*w^7 + 
       12730*v^7*w^7 + 30*w^8 - 3228*v*w^8 + 25119*v^2*w^8 - 71812*v^3*w^8 + 
       89034*v^4*w^8 - 48354*v^5*w^8 + 9403*v^6*w^8 - 20*w^9 + 1395*v*w^9 - 
       10454*v^2*w^9 + 21872*v^3*w^9 - 16884*v^4*w^9 + 4283*v^5*w^9 + 
       7*w^10 - 273*v*w^10 + 1977*v^2*w^10 - 2633*v^3*w^10 + 858*v^4*w^10 - 
       w^11 + 3*v*w^11 - 67*v^2*w^11 + v^3*w^11)/(9*(-1 + v)^3*v^2*(-1 + w)^3*
       w*(-1 + v + w)*(v + w)^4) - 
     (2*(676 - 810*v + 402*v^2 - 866*w + 324*v*w + 427*w^2)*Log[1 - v])/
      (9*v*w) + (2*(824 - 924*v + 456*v^2 - 868*w + 144*v*w + 431*w^2)*
       Log[v])/(9*v*w) + (2*(380 - 380*v + 190*v^2 - 378*w - 2*v*w + 195*w^2)*
       Log[1 - w])/(9*v*w) + (2*(524 - 632*v + 313*v^2 - 618*w + 202*v*w + 
        303*w^2)*Log[1 - v - w])/(9*v*w) - 
     (2*(180 - 180*v + 90*v^2 - 134*w - 46*v*w + 73*w^2)*Log[w])/(9*v*w) - 
     (8*(216 - 241*v + 119*v^2 - 241*w + 50*v*w + 119*w^2)*Log[v + w])/
      (9*v*w))*PolyLog[3, v] + 
   (2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v]*
     PolyLog[3, v/(-1 + v)])/(9*v*w) + 
   (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - v]*
     PolyLog[3, v^2])/(9*v*w) + 
   ((2*(386 - 133*v + 4*v^2 - 1107*w + 511*v*w - 264*v^2*w + 1225*w^2 - 
        358*v*w^2 + 196*v^2*w^2 - 673*w^3 - 20*v*w^3 + 169*w^4))/
      (9*v*(-1 + w)^2*w) + (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*
       Log[1 - v])/(9*v*w) - (2*(180 - 180*v + 90*v^2 - 182*w + 2*v*w + 
        91*w^2)*Log[v])/(9*v*w))*PolyLog[3, 1 - w] + 
   ((412*v^2 - 1780*v^3 + 3098*v^4 - 2734*v^5 + 1234*v^6 - 230*v^7 + 
       432*v*w - 3868*v^2*w + 11200*v^3*w - 15218*v^4*w + 10478*v^5*w - 
       3258*v^6*w + 138*v^7*w + 96*v^8*w + 160*w^2 - 2816*v*w^2 + 
       13316*v^2*w^2 - 27736*v^3*w^2 + 29502*v^4*w^2 - 16056*v^5*w^2 + 
       3819*v^6*w^2 - 189*v^7*w^2 - 728*w^3 + 7020*v*w^3 - 22984*v^2*w^3 + 
       36516*v^3*w^3 - 31060*v^4*w^3 + 13792*v^5*w^3 - 2773*v^6*w^3 + 
       185*v^7*w^3 + 1386*w^4 - 9122*v*w^4 + 22598*v^2*w^4 - 28432*v^3*w^4 + 
       19268*v^4*w^4 - 6452*v^5*w^4 + 786*v^6*w^4 - 1390*w^5 + 6654*v*w^5 - 
       12740*v^2*w^5 + 12580*v^3*w^5 - 6204*v^4*w^5 + 1164*v^5*w^5 + 
       734*w^6 - 2502*v*w^6 + 3585*v^2*w^6 - 2591*v^3*w^6 + 710*v^4*w^6 - 
       162*w^7 + 302*v*w^7 - 319*v^2*w^7 + 147*v^3*w^7 + 32*v*w^8)/
      (9*(-1 + v)^3*v*(-1 + w)^3*w*(v + w)^2) + 
     (8*(1 - 8*v + 4*v^2 + 4*w + 2*v*w - 2*w^2)*Log[1 - v])/(9*v*w) - 
     (4*(104 - 91*v + 44*v^2 - 53*w - 64*v*w + 25*w^2)*Log[v])/(9*v*w) + 
     (4*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*Log[1 - v - w])/(9*v*w) - 
     (4*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*Log[w])/(v*w))*
    PolyLog[3, 1 - v - w] + 
   (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
        4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
        102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
        1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
        275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
        8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
        209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
        129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
        22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
        444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
        2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
        366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
        7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
        208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
        16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
        30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 
        17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 
        1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 
        35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
        (v + w)^4) + (2*(76 - 76*v + 38*v^2 - 118*w + 42*v*w + 59*w^2)*
       Log[1 - v])/(9*v*w) + (2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 
        67*w^2)*Log[v])/(9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 
        11*w^2)*Log[1 - v - w])/(9*v*w) + 
     (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/(v*w))*
    PolyLog[3, -(v/(-1 + w))] + 
   ((-556*v^4 + 2302*v^5 - 3908*v^6 + 3472*v^7 - 1648*v^8 + 338*v^9 + 
       1580*v^3*w - 2022*v^4*w - 7160*v^5*w + 18982*v^6*w - 17740*v^7*w + 
       7804*v^8*w - 1444*v^9*w - 804*v^2*w^2 + 4664*v^3*w^2 - 20058*v^4*w^2 + 
       47212*v^5*w^2 - 57091*v^6*w^2 + 35203*v^7*w^2 - 10040*v^8*w^2 + 
       914*v^9*w^2 + 2336*v*w^3 + 268*v^2*w^3 - 34532*v^3*w^3 + 
       95106*v^4*w^3 - 118740*v^5*w^3 + 78704*v^6*w^3 - 26802*v^7*w^3 + 
       3692*v^8*w^3 - 178*w^4 - 2148*v*w^4 - 13010*v^2*w^4 + 78518*v^3*w^4 - 
       138760*v^4*w^4 + 112442*v^5*w^4 - 43243*v^6*w^4 + 6443*v^7*w^4 + 
       1118*w^5 - 8484*v*w^5 + 39334*v^2*w^5 - 85872*v^3*w^5 + 
       89320*v^4*w^5 - 42580*v^5*w^5 + 7132*v^6*w^5 - 2292*w^6 + 
       15254*v*w^6 - 38645*v^2*w^6 + 46509*v^3*w^6 - 26902*v^4*w^6 + 
       5948*v^5*w^6 + 1942*w^7 - 8928*v*w^7 + 15148*v^2*w^7 - 11490*v^3*w^7 + 
       3296*v^4*w^7 - 590*w^8 + 1938*v*w^8 - 2099*v^2*w^8 + 815*v^3*w^8 + 
       32*v*w^9)/(9*(-1 + v)^3*v*(-1 + w)^2*w*(v + w)^4) - 
     (56*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*Log[1 - v])/(9*v*w) - 
     (4*(144 - 144*v + 72*v^2 - 115*w - 29*v*w + 56*w^2)*Log[v])/(9*v*w) + 
     (4*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*Log[1 - v - w])/(9*v*w) - 
     (4*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*Log[w])/(v*w))*PolyLog[3, w] + 
   (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
        4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
        102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
        1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
        275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
        8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
        209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
        129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
        22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
        444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
        2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
        366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
        7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
        208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
        16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
        30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 
        17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 
        1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 
        35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
        (v + w)^4) + (2*(36 - 20*v + 10*v^2 - 50*w - 2*v*w + 25*w^2)*
       Log[1 - v])/(9*v*w) + (4*(18 - 61*v + 29*v^2 - 10*w + 35*v*w + 5*w^2)*
       Log[v])/(9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*
       Log[1 - v - w])/(9*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 
        11*w^2)*Log[w])/(v*w))*PolyLog[3, -(w/(-1 + v))] + 
   (((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 250*v^4 - 34*v^5 - 526*w + 
        2090*v*w - 3048*v^2*w + 1912*v^3*w - 378*v^4*w - 82*v^5*w + 
        32*v^6*w + 856*w^2 - 3048*v*w^2 + 3702*v^2*w^2 - 1692*v^3*w^2 + 
        117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 1912*v*w^3 - 1692*v^2*w^3 + 
        524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 250*w^4 - 378*v*w^4 + 
        117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 34*w^5 - 82*v*w^5 + 
        65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6))/(9*(-1 + v)^3*v*(-1 + w)^3*w*
       (v + w)) - (2*(132 - 186*v + 93*v^2 - 268*w + 190*v*w + 134*w^2)*
       Log[1 - v])/(9*v*w) - (2*(248 - 226*v + 110*v^2 - 184*w - 86*v*w + 
        89*w^2)*Log[v])/(9*v*w) - (2*(v - w)*(-2 + v + w)*Log[1 - v - w])/
      (9*v*w) + (2*(v - w)*(-2 + v + w)*Log[w])/(v*w))*PolyLog[3, -(w/v)] + 
   ((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 4248*v^10 + 
       708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 102025*v^7*w + 
       84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 1096*v^11*w + 
       7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 275613*v^6*w^2 + 
       265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 8570*v^10*w^2 + 
       468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 209214*v^4*w^3 - 
       425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 
       27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 
       137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 444142*v^6*w^4 + 
       207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 
       50503*v^2*w^5 - 193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 
       216648*v^6*w^5 - 64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 
       57521*v^2*w^6 + 154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 
       53989*v^6*w^6 + 7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
       71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
       14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 
       2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 
       461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/
      (9*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
     (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[1 - v])/(9*v*w) - 
     (2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[v])/(9*v*w) + 
     (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w])/
      (9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
      (v*w))*PolyLog[3, (v*w)/((-1 + v)*(-1 + w))] + 
   (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
        4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
        102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
        1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
        275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
        8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
        209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
        129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
        22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
        444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
        2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
        366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
        7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
        208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
        16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
        30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 
        17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 
        1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 
        35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
        (v + w)^4) + (2*(56 - 62*v + 31*v^2 - 70*w + 20*v*w + 35*w^2)*
       Log[1 - v])/(9*v*w) + (2*(176 - 176*v + 91*v^2 - 160*w - 16*v*w + 
        80*w^2)*Log[v])/(9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 
        11*w^2)*Log[1 - v - w])/(9*v*w) + 
     (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/(v*w))*
    PolyLog[3, (-1 + v + w)/(-1 + v)] + 
   ((6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 58*v^3*w - 
       5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)/
      (9*v^2*w*(-1 + v + w)) - (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*
       Log[1 - v])/(9*v*w) - (2*(144 - 144*v + 72*v^2 - 112*w - 32*v*w + 
        59*w^2)*Log[v])/(9*v*w))*PolyLog[3, (-1 + v + w)/v] + 
   (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
        4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
        102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
        1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
        275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
        8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
        209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 
        129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 
        22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
        444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
        2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
        366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 64063*v^7*w^5 + 
        7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 
        208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 
        16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
        30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 
        17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 
        1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 
        35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
        (v + w)^4) + (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*
       Log[1 - v])/(9*v*w) - (4*(18 - 18*v + 9*v^2 - 14*w - 4*v*w + 10*w^2)*
       Log[v])/(9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*
       Log[1 - v - w])/(9*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 
        11*w^2)*Log[w])/(v*w))*PolyLog[3, (-1 + v + w)/(-1 + w)] + 
   ((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 4248*v^10 + 
       708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 102025*v^7*w + 
       84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 1096*v^11*w + 
       7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 275613*v^6*w^2 + 
       265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 8570*v^10*w^2 + 
       468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 209214*v^4*w^3 - 
       425055*v^5*w^3 + 486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 
       27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 
       137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 444142*v^6*w^4 + 
       207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 
       50503*v^2*w^5 - 193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 
       216648*v^6*w^5 - 64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 
       57521*v^2*w^6 + 154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 
       53989*v^6*w^6 + 7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
       71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
       14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 
       2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 
       461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/
      (9*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
     (4*(28 - 28*v + 14*v^2 - 38*w + 10*v*w + 19*w^2)*Log[1 - v])/(9*v*w) + 
     (4*(18 - 18*v + 9*v^2 - 14*w - 4*v*w + 10*w^2)*Log[v])/(9*v*w) + 
     (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w])/
      (9*v*w) - (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
      (v*w))*PolyLog[3, -((-1 + v + w)/((-1 + v)*(-1 + w)))] + 
   ((-120*v^2 + 646*v^3 - 1448*v^4 + 1732*v^5 - 1168*v^6 + 422*v^7 - 64*v^8 + 
       134*v*w - 13*v^2*w - 1951*v^3*w + 5269*v^4*w - 6053*v^5*w + 
       3404*v^6*w - 798*v^7*w - 24*v^8*w + 32*v^9*w + 2*w^2 - 670*v*w^2 + 
       1590*v^2*w^2 + 1181*v^3*w^2 - 6947*v^4*w^2 + 8041*v^5*w^2 - 
       3934*v^6*w^2 + 762*v^7*w^2 - 25*v^8*w^2 - 11*w^3 + 1362*v*w^3 - 
       3757*v^2*w^3 + 1492*v^3*w^3 + 4445*v^4*w^3 - 5601*v^5*w^3 + 
       2533*v^6*w^3 - 512*v^7*w^3 + 49*v^8*w^3 + 25*w^4 - 1431*v*w^4 + 
       3592*v^2*w^4 - 1771*v^3*w^4 - 1989*v^4*w^4 + 2360*v^5*w^4 - 
       880*v^6*w^4 + 126*v^7*w^4 - 30*w^5 + 814*v*w^5 - 1390*v^2*w^5 + 
       98*v^3*w^5 + 881*v^4*w^5 - 546*v^5*w^5 + 109*v^6*w^5 + 20*w^6 - 
       240*v*w^6 - 29*v^2*w^6 + 427*v^3*w^6 - 213*v^4*w^6 + 35*v^5*w^6 - 
       7*w^7 + 34*v*w^7 + 156*v^2*w^7 - 121*v^3*w^7 + 2*v^4*w^7 + w^8 - 
       3*v*w^8 - 29*v^2*w^8 - v^3*w^8)/(9*(-1 + v)^3*v^2*(-1 + w)^3*w*
       (-1 + v + w)*(v + w)) + (2*(-16 - 8*v + 4*v^2 + 38*w + 2*v*w - 19*w^2)*
       Log[1 - v])/(9*v*w) + (4*(54 - 72*v + 36*v^2 - 82*w + 46*v*w + 41*w^2)*
       Log[v])/(9*v*w) - (2*(v - w)*(-2 + v + w)*Log[1 - v - w])/(9*v*w) + 
     (2*(v - w)*(-2 + v + w)*Log[w])/(v*w))*PolyLog[3, (-1 + v + w)/w] + 
   (-1/9*(6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 98*v^2*w + 
        58*v^3*w - 5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 22*v*w^3 - w^4)/
       (v^2*w*(-1 + v + w)) + (2*(16 - 16*v + 8*v^2 - 14*w - 2*v*w + 7*w^2)*
       Log[1 - v])/(9*v*w) + (2*(144 - 144*v + 72*v^2 - 112*w - 32*v*w + 
        59*w^2)*Log[v])/(9*v*w))*PolyLog[3, (-1 + v + w)/(v*w)] + 
   (-1/9*((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 250*v^4 - 34*v^5 - 
         526*w + 2090*v*w - 3048*v^2*w + 1912*v^3*w - 378*v^4*w - 82*v^5*w + 
         32*v^6*w + 856*w^2 - 3048*v*w^2 + 3702*v^2*w^2 - 1692*v^3*w^2 + 
         117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 1912*v*w^3 - 1692*v^2*w^3 + 
         524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 250*w^4 - 378*v*w^4 + 
         117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 34*w^5 - 82*v*w^5 + 
         65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6))/((-1 + v)^3*v*(-1 + w)^3*w*
        (v + w)) - (8*(v - w)*(-2 + v + w)*Log[1 - v])/(3*v*w) + 
     (2*(248 - 226*v + 110*v^2 - 184*w - 86*v*w + 89*w^2)*Log[v])/(9*v*w) + 
     (2*(v - w)*(-2 + v + w)*Log[1 - v - w])/(9*v*w) - 
     (2*(v - w)*(-2 + v + w)*Log[w])/(v*w))*PolyLog[3, (v*(-1 + v + w))/w] + 
   ((8*(v - w)*(-2 + v + w)*Log[1 - v])/(3*v*w) - 
     (2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v])/(9*v*w))*
    PolyLog[3, v/(v + w)] - (2*(40 - 62*v + 31*v^2 - 62*w + 44*v*w + 31*w^2)*
     Log[1 - v]*PolyLog[3, w/(v + w)])/(9*v*w) + 
   (2*(20 - 36*v + 18*v^2 - 26*w + 22*v*w + 13*w^2)*Log[1 - v]*
     PolyLog[3, -(w/((-1 + v)*(v + w)))])/(9*v*w) - 
   (2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v]*
     PolyLog[3, (-1 + v + w)/(v + w)])/(9*v*w) + 
   ((-2*(v - w)*(-2 + v + w)*Log[1 - v])/(3*v*w) + 
     (2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v])/(9*v*w))*
    PolyLog[3, (v*(-1 + v + w))/((-1 + v)*(v + w))] + 
   ((2*(59*v^2 - 140*v^3 + 69*v^4 + 8*v*w - 420*v^2*w + 336*v^3*w + 59*w^2 - 
        420*v*w^2 + 534*v^2*w^2 - 140*w^3 + 336*v*w^3 + 69*w^4))/
      (9*v*w*(v + w)^2) + (2*(80 - 106*v + 53*v^2 - 138*w + 84*v*w + 69*w^2)*
       Log[1 - v])/(9*v*w) + (2*(40 - 40*v + 20*v^2 - 82*w + 42*v*w + 41*w^2)*
       Log[v])/(9*v*w))*PolyLog[3, v + w] + 
   (4*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - v]*
     PolyLog[3, (v + w)/(-1 + w)])/(9*v*w) - 
   (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - v]*
     PolyLog[3, -((v*(v + w))/(-1 + w))])/(9*v*w) + 
   (2*(v - w)*(-2 + v + w)*Log[1 - v]*PolyLog[3, (v + w)/(-1 + v + w)])/
    (3*v*w) - (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[1 - v]*
     PolyLog[3, (v - v*w)/(v + w)])/(9*v*w) + 
   ((-14662*v^4 + 58534*v^5 - 94781*v^6 + 79759*v^7 - 36001*v^8 + 7151*v^9 - 
      56020*v^3*w + 268876*v^4*w - 521182*v^5*w + 525278*v^6*w - 
      293452*v^7*w + 87538*v^8*w - 11038*v^9*w - 88548*v^2*w^2 + 
      523500*v^3*w^2 - 1218913*v^4*w^2 + 1460849*v^5*w^2 - 977615*v^6*w^2 + 
      365791*v^7*w^2 - 69767*v^8*w^2 + 4703*v^9*w^2 - 56776*v*w^3 + 
      494128*v^2*w^3 - 1504840*v^3*w^3 + 2235958*v^4*w^3 - 1802370*v^5*w^3 + 
      803410*v^6*w^3 - 188460*v^7*w^3 + 19046*v^8*w^3 - 15040*w^4 + 
      231496*v*w^4 - 1008769*v^2*w^4 + 1966303*v^3*w^4 - 1985832*v^4*w^4 + 
      1076116*v^5*w^4 - 297996*v^6*w^4 + 33914*v^7*w^4 + 45072*w^5 - 
      359626*v*w^5 + 1000694*v^2*w^5 - 1323364*v^3*w^5 + 901570*v^4*w^5 - 
      303698*v^5*w^5 + 39256*v^6*w^5 - 52277*w^6 + 273609*v*w^6 - 
      524777*v^2*w^6 + 472685*v^3*w^6 - 203823*v^4*w^6 + 34199*v^5*w^6 + 
      29498*w^7 - 106838*v*w^7 + 141810*v^2*w^7 - 83840*v^3*w^7 + 
      19274*v^4*w^7 - 7253*w^8 + 18039*v*w^8 - 15354*v^2*w^8 + 4760*v^3*w^8 + 
      96*v*w^9)*Zeta[3])/(27*(-1 + v)^3*v*(-1 + w)^2*w*(v + w)^4) - 
   (2*(256 - 240*v + 117*v^2 - 198*w - 74*v*w + 96*w^2)*Log[v + w]*Zeta[3])/
    (9*v*w) + Log[1 - w]*((Pi^2*(1362*v^5 - 6864*v^6 + 14544*v^7 - 
        16776*v^8 + 11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 
        27175*v^5*w + 72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 
        40452*v^9*w + 10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 
        54953*v^4*w^2 + 168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 
        153118*v^8*w^2 + 50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 
        3940*v^2*w^3 - 50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 
        486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 
        2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 
        373736*v^4*w^4 + 540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 
        51860*v^8*w^4 + 5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 
        193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 
        64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 
        154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 
        7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 
        67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
        12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
        6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
        w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10))/(54*(-1 + v)^3*v^2*
       (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) + 
     ((-848*v^4 - 1148*Pi^2*v^4 + 2672*v^5 + 4592*Pi^2*v^5 - 3112*v^6 - 
        7462*Pi^2*v^6 + 1784*v^7 + 6314*Pi^2*v^7 - 680*v^8 - 2870*Pi^2*v^8 + 
        184*v^9 + 574*Pi^2*v^9 + 2742*v^3*w - 3444*Pi^2*v^3*w - 5549*v^4*w + 
        18198*Pi^2*v^4*w - 510*v^5*w - 37778*Pi^2*v^5*w + 8337*v^6*w + 
        40308*Pi^2*v^6*w - 6714*v^7*w - 24002*Pi^2*v^7*w + 1750*v^8*w + 
        7866*Pi^2*v^8*w - 56*v^9*w - 1148*Pi^2*v^9*w - 111*v^2*w^2 - 
        3444*Pi^2*v^2*w^2 - 11853*v^3*w^2 + 27042*Pi^2*v^3*w^2 + 
        29731*v^4*w^2 - 75426*Pi^2*v^4*w^2 - 17669*v^5*w^2 + 
        103292*Pi^2*v^5*w^2 - 8033*v^6*w^2 - 77228*Pi^2*v^6*w^2 + 
        9805*v^7*w^2 + 32312*Pi^2*v^7*w^2 - 1622*v^8*w^2 - 
        7122*Pi^2*v^8*w^2 - 248*v^9*w^2 + 574*Pi^2*v^9*w^2 + 1795*v*w^3 - 
        1148*Pi^2*v*w^3 - 5650*v^2*w^3 + 17858*Pi^2*v^2*w^3 + 27347*v^3*w^3 - 
        74230*Pi^2*v^3*w^3 - 50852*v^4*w^3 + 136708*Pi^2*v^4*w^3 + 
        26642*v^5*w^3 - 130040*Pi^2*v^5*w^3 + 7844*v^6*w^3 + 
        66600*Pi^2*v^6*w^3 - 7462*v^7*w^3 - 17874*Pi^2*v^7*w^3 + 
        432*v^8*w^3 + 2126*Pi^2*v^8*w^3 + 42*w^4 - 7661*v*w^4 + 
        4422*Pi^2*v*w^4 + 23898*v^2*w^4 - 35984*Pi^2*v^2*w^4 - 
        42255*v^3*w^4 + 98742*Pi^2*v^3*w^4 + 40508*v^4*w^4 - 
        126158*Pi^2*v^4*w^4 - 8786*v^5*w^4 + 81166*Pi^2*v^5*w^4 - 
        8573*v^6*w^4 - 25438*Pi^2*v^6*w^4 + 2827*v^7*w^4 + 
        3250*Pi^2*v^7*w^4 - 189*w^5 + 13108*v*w^5 - 6864*Pi^2*v*w^5 - 
        37541*v^2*w^5 + 36872*Pi^2*v^2*w^5 + 40408*v^3*w^5 - 
        70754*Pi^2*v^3*w^5 - 15951*v^4*w^5 + 61568*Pi^2*v^4*w^5 - 
        3900*v^5*w^5 - 24042*Pi^2*v^5*w^5 + 3777*v^6*w^5 + 
        3220*Pi^2*v^6*w^5 + 336*w^6 - 11302*v*w^6 + 5540*Pi^2*v*w^6 + 
        27904*v^2*w^6 - 20976*Pi^2*v^2*w^6 - 22088*v^3*w^6 + 
        28142*Pi^2*v^3*w^6 + 3719*v^4*w^6 - 15516*Pi^2*v^4*w^6 + 
        1431*v^5*w^6 + 2810*Pi^2*v^5*w^6 - 294*w^7 + 4943*v*w^7 - 
        2436*Pi^2*v*w^7 - 9930*v^2*w^7 + 6646*Pi^2*v^2*w^7 + 6447*v^3*w^7 - 
        5984*Pi^2*v^3*w^7 - 878*v^4*w^7 + 1774*Pi^2*v^4*w^7 + 126*w^8 - 
        877*v*w^8 + 486*Pi^2*v*w^8 + 1499*v^2*w^8 - 972*Pi^2*v^2*w^8 - 
        748*v^3*w^8 + 486*Pi^2*v^3*w^8 - 21*w^9 - 6*v*w^9 - 69*v^2*w^9)*
       Log[w])/(27*(-1 + v)^2*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^3) - 
     ((8 - 8*v + 4*v^2 - 10*w + 2*v*w + 5*w^2)*Log[1 - v - w]^2*Log[w])/
      (3*v*w) + ((626*v^5 - 3184*v^6 + 6816*v^7 - 7944*v^8 + 5386*v^9 - 
        2040*v^10 + 340*v^11 + 1238*v^4*w - 9431*v^5*w + 28489*v^6*w - 
        46377*v^7*w + 45321*v^8*w - 27124*v^9*w + 9268*v^10*w - 1384*v^11*w + 
        2920*v^3*w^2 - 20781*v^4*w^2 + 66120*v^5*w^2 - 122723*v^6*w^2 + 
        144772*v^7*w^2 - 109370*v^8*w^2 + 49830*v^9*w^2 - 11636*v^10*w^2 + 
        868*v^11*w^2 + 996*v^2*w^3 - 17682*v^3*w^3 + 82230*v^4*w^3 - 
        188855*v^5*w^3 + 258439*v^6*w^3 - 224018*v^7*w^3 + 120366*v^8*w^3 - 
        35708*v^9*w^3 + 4232*v^10*w^3 + 508*v*w^4 - 6958*v^2*w^4 + 
        48548*v^3*w^4 - 154020*v^4*w^4 + 263139*v^5*w^4 - 265832*v^6*w^4 + 
        161909*v^7*w^4 - 55470*v^8*w^4 + 8144*v^9*w^4 + 2*w^5 - 2005*v*w^5 + 
        17611*v^2*w^5 - 71465*v^3*w^5 + 152055*v^4*w^5 - 182004*v^5*w^5 + 
        125072*v^6*w^5 - 46955*v^7*w^5 + 7625*v^8*w^5 - 13*w^6 + 3242*v*w^6 - 
        21127*v^2*w^6 + 55878*v^3*w^6 - 76095*v^4*w^6 + 56029*v^5*w^6 - 
        21207*v^6*w^6 + 3325*v^7*w^6 + 32*w^7 - 2791*v*w^7 + 12871*v^2*w^7 - 
        22096*v^3*w^7 + 17104*v^4*w^7 - 5410*v^5*w^7 + 418*v^6*w^7 - 38*w^8 + 
        1351*v*w^8 - 4038*v^2*w^8 + 4379*v^3*w^8 - 1584*v^4*w^8 - 
        38*v^5*w^8 + 22*w^9 - 320*v*w^9 + 692*v^2*w^9 - 487*v^3*w^9 + 
        29*v^4*w^9 - 5*w^10 + 15*v*w^10 - 47*v^2*w^10 + 5*v^3*w^10)*Log[w]^2)/
      (18*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
     ((20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w]^3)/(v*w) + 
     Log[1 - v - w]*((2*Pi^2*(100 - 100*v + 50*v^2 - 95*w - 5*v*w + 49*w^2))/
        (27*v*w) - ((1356*v^5 - 6858*v^6 + 14610*v^7 - 16980*v^8 + 
          11520*v^9 - 4386*v^10 + 738*v^11 + 4194*v^4*w - 27315*v^5*w + 
          72615*v^6*w - 103307*v^7*w + 85627*v^8*w - 41538*v^9*w + 
          10880*v^10*w - 1156*v^11*w + 7376*v^3*w^2 - 55413*v^4*w^2 + 
          169907*v^5*w^2 - 279451*v^6*w^2 + 270144*v^7*w^2 - 156714*v^8*w^2 + 
          52609*v^9*w^2 - 8956*v^10*w^2 + 498*v^11*w^2 + 3962*v^2*w^3 - 
          51054*v^3*w^3 + 211968*v^4*w^3 - 431668*v^5*w^3 + 495600*v^6*w^3 - 
          336019*v^7*w^3 + 133227*v^8*w^3 - 28558*v^9*w^3 + 2542*v^10*w^3 + 
          1246*v*w^4 - 22978*v^2*w^4 + 139462*v^3*w^4 - 380668*v^4*w^4 + 
          551848*v^5*w^4 - 453992*v^6*w^4 + 212661*v^7*w^4 - 53338*v^8*w^4 + 
          5727*v^9*w^4 + 4*w^5 - 5081*v*w^5 + 51511*v^2*w^5 - 
          197545*v^3*w^5 + 375475*v^4*w^5 - 388999*v^5*w^5 + 222377*v^6*w^5 - 
          65744*v^7*w^5 + 7938*v^8*w^5 - 19*w^6 + 8515*v*w^6 - 
          59279*v^2*w^6 + 159548*v^3*w^6 - 215403*v^4*w^6 + 154484*v^5*w^6 - 
          55709*v^6*w^6 + 7895*v^7*w^6 + 36*w^7 - 7528*v*w^7 + 
          38138*v^2*w^7 - 74755*v^3*w^7 + 70789*v^4*w^7 - 32210*v^5*w^7 + 
          5658*v^6*w^7 - 34*w^8 + 3614*v*w^8 - 13406*v^2*w^8 + 
          18865*v^3*w^8 - 11524*v^4*w^8 + 2517*v^5*w^8 + 16*w^9 - 775*v*w^9 + 
          2093*v^2*w^9 - 1900*v^3*w^9 + 502*v^4*w^9 - 3*w^10 + 9*v*w^10 - 
          41*v^2*w^10 + 3*v^3*w^10)*Log[w])/(9*(-1 + v)^3*v^2*(-1 + w)^2*w*
         (-1 + v + w)*(v + w)^4) + (2*(198*v^2 - 198*v^3 + 99*v^4 - 2*v*w - 
          230*v^2*w + 34*v^3*w - w^2 + 6*v*w^2 + 112*v^2*w^2 + 2*w^3 - 
          4*v*w^3 - w^4)*Log[w]^2)/(9*v^3*w)) - 
     (8*(80 - 80*v + 40*v^2 - 63*w - 17*v*w + 33*w^2)*Zeta[3])/(9*v*w)) + 
   Log[v]*(-1/54*(11616*v^3 - 2616*Pi^2*v^3 - 57420*v^4 + 12772*Pi^2*v^4 + 
        118890*v^5 - 25918*Pi^2*v^5 - 133680*v^6 + 28272*Pi^2*v^6 + 
        87660*v^7 - 17788*Pi^2*v^7 - 32436*v^8 + 6268*Pi^2*v^8 + 5370*v^9 - 
        990*Pi^2*v^9 + 23232*v^2*w - 4982*Pi^2*v^2*w - 171030*v^3*w + 
        37319*Pi^2*v^3*w + 496132*v^4*w - 105595*Pi^2*v^4*w - 757940*v^5*w + 
        156031*Pi^2*v^5*w + 674682*v^6*w - 136033*Pi^2*v^6*w - 360148*v^7*w + 
        72636*Pi^2*v^7*w + 110906*v^8*w - 22298*Pi^2*v^8*w - 15834*v^9*w + 
        2858*Pi^2*v^9*w + 64*Pi^2*v^10*w + 11616*v*w^2 - 2368*Pi^2*v*w^2 - 
        178524*v^2*w^2 + 36333*Pi^2*v^2*w^2 + 786512*v^3*w^2 - 
        157335*Pi^2*v^3*w^2 - 1660350*v^4*w^2 + 318630*Pi^2*v^4*w^2 + 
        1960650*v^5*w^2 - 363329*Pi^2*v^5*w^2 - 1370636*v^6*w^2 + 
        256061*Pi^2*v^6*w^2 + 573552*v^7*w^2 - 114534*Pi^2*v^7*w^2 - 
        138378*v^8*w^2 + 29674*Pi^2*v^8*w^2 + 15558*v^9*w^2 - 
        3132*Pi^2*v^9*w^2 - 2*Pi^2*w^3 - 59460*v*w^3 + 11797*Pi^2*v*w^3 + 
        536758*v^2*w^3 - 102338*Pi^2*v^2*w^3 - 1755192*v^3*w^3 + 
        310408*Pi^2*v^3*w^3 + 2892226*v^4*w^3 - 470031*Pi^2*v^4*w^3 - 
        2672006*v^5*w^3 + 414532*Pi^2*v^5*w^3 + 1425906*v^6*w^3 - 
        234238*Pi^2*v^6*w^3 - 436920*v^7*w^3 + 86196*Pi^2*v^7*w^3 + 
        73782*v^8*w^3 - 17524*Pi^2*v^8*w^3 - 5094*v^9*w^3 + 
        1200*Pi^2*v^9*w^3 + 11*Pi^2*w^4 + 127488*v*w^4 - 24705*Pi^2*v*w^4 - 
        850412*v^2*w^4 + 147720*Pi^2*v^2*w^4 + 2207150*v^3*w^4 - 
        324845*Pi^2*v^3*w^4 - 2899944*v^4*w^4 + 358786*Pi^2*v^4*w^4 + 
        2069086*v^5*w^4 - 233079*Pi^2*v^5*w^4 - 794970*v^6*w^4 + 
        102014*Pi^2*v^6*w^4 + 155476*v^7*w^4 - 29622*Pi^2*v^7*w^4 - 
        13874*v^8*w^4 + 3752*Pi^2*v^8*w^4 - 25*Pi^2*w^5 - 147672*v*w^5 + 
        28213*Pi^2*v*w^5 + 787000*v^2*w^5 - 118740*Pi^2*v^2*w^5 - 
        1654392*v^3*w^5 + 179765*Pi^2*v^3*w^5 + 1720284*v^4*w^5 - 
        125880*Pi^2*v^4*w^5 - 909036*v^5*w^5 + 48616*Pi^2*v^5*w^5 + 
        223436*v^6*w^5 - 15221*Pi^2*v^6*w^5 - 19620*v^7*w^5 + 
        3240*Pi^2*v^7*w^5 + 30*Pi^2*w^6 + 98448*v*w^6 - 18862*Pi^2*v*w^6 - 
        436120*v^2*w^6 + 52942*Pi^2*v^2*w^6 + 740898*v^3*w^6 - 
        44618*Pi^2*v^3*w^6 - 589486*v^4*w^6 + 5859*Pi^2*v^4*w^6 + 
        210998*v^5*w^6 + 5376*Pi^2*v^5*w^6 - 24738*v^6*w^6 - 
        791*Pi^2*v^6*w^6 - 20*Pi^2*w^7 - 36228*v*w^7 + 7131*Pi^2*v*w^7 + 
        137618*v^2*w^7 - 12013*Pi^2*v^2*w^7 - 186050*v^3*w^7 + 
        987*Pi^2*v^3*w^7 + 105302*v^4*w^7 + 6272*Pi^2*v^4*w^7 - 
        20642*v^5*w^7 - 2293*Pi^2*v^5*w^7 + 7*Pi^2*w^8 + 5808*v*w^8 - 
        1209*Pi^2*v*w^8 - 19552*v^2*w^8 + 1113*Pi^2*v^2*w^8 + 20488*v^3*w^8 + 
        934*Pi^2*v^3*w^8 - 6744*v^4*w^8 - 813*Pi^2*v^4*w^8 - Pi^2*w^9 + 
        3*Pi^2*v*w^9 - 35*Pi^2*v^2*w^9 + Pi^2*v^3*w^9)/
       ((-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*(v + w)^2) + 
     ((144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[1 - w]^3)/(9*v*w) - 
     (2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2)*Log[1 - w]^2*
       Log[1 - v - w])/(9*v*w) + (2*(2 - 4*v + 2*v^2 - 2*w + 2*v*w + w^2)*
       Log[1 - v - w]^3)/(9*v*w) - 
     ((1476*v^3 - 1850*Pi^2*v^3 - 6444*v^4 + 7432*Pi^2*v^4 + 11214*v^5 - 
        12134*Pi^2*v^5 - 9738*v^6 + 10310*Pi^2*v^6 + 4230*v^7 - 
        4696*Pi^2*v^7 - 738*v^8 + 938*Pi^2*v^8 + 4428*v^2*w - 
        5550*Pi^2*v^2*w - 22236*v^3*w + 29670*Pi^2*v^3*w + 45264*v^4*w - 
        62326*Pi^2*v^4*w - 47784*v^5*w + 67240*Pi^2*v^5*w + 27534*v^6*w - 
        40308*Pi^2*v^6*w - 8160*v^7*w + 13150*Pi^2*v^7*w + 954*v^8*w - 
        1876*Pi^2*v^8*w + 4428*v*w^2 - 5550*Pi^2*v*w^2 - 37038*v^2*w^2 + 
        44418*Pi^2*v^2*w^2 + 96993*v^3*w^2 - 126105*Pi^2*v^3*w^2 - 
        115503*v^4*w^2 + 175793*Pi^2*v^4*w^2 + 68931*v^5*w^2 - 
        133529*Pi^2*v^5*w^2 - 20901*v^6*w^2 + 56247*Pi^2*v^6*w^2 + 
        3396*v^7*w^2 - 12212*Pi^2*v^7*w^2 - 306*v^8*w^2 + 938*Pi^2*v^8*w^2 + 
        1476*w^3 - 1850*Pi^2*w^3 - 22236*v*w^3 + 29554*Pi^2*v*w^3 + 
        96993*v^2*w^3 - 125699*Pi^2*v^2*w^3 - 165822*v^3*w^3 + 
        237088*Pi^2*v^3*w^3 + 122367*v^4*w^3 - 231339*Pi^2*v^4*w^3 - 
        32976*v^5*w^3 + 121298*Pi^2*v^5*w^3 - 336*v^6*w^3 - 
        32810*Pi^2*v^6*w^3 + 444*v^7*w^3 + 3758*Pi^2*v^7*w^3 - 6444*w^4 + 
        7374*Pi^2*w^4 + 45264*v*w^4 - 61717*Pi^2*v*w^4 - 115503*v^2*w^4 + 
        174256*Pi^2*v^2*w^4 + 122367*v^3*w^4 - 230034*Pi^2*v^3*w^4 - 
        44448*v^4*w^4 + 153859*Pi^2*v^4*w^4 - 4947*v^5*w^4 - 
        50299*Pi^2*v^5*w^4 + 3621*v^6*w^4 + 6561*Pi^2*v^6*w^4 + 11214*w^5 - 
        11931*Pi^2*w^5 - 47784*v*w^5 + 66080*Pi^2*v*w^5 + 68931*v^2*w^5 - 
        131354*Pi^2*v^2*w^5 - 32976*v^3*w^5 + 119616*Pi^2*v^3*w^5 - 
        4947*v^4*w^5 - 49835*Pi^2*v^4*w^5 + 5742*v^5*w^5 + 
        7424*Pi^2*v^5*w^5 - 9738*w^6 + 10049*Pi^2*w^6 + 27534*v*w^6 - 
        39293*Pi^2*v*w^6 - 20901*v^2*w^6 + 54855*Pi^2*v^2*w^6 - 336*v^3*w^6 - 
        32027*Pi^2*v^3*w^6 + 3621*v^4*w^6 + 6416*Pi^2*v^4*w^6 + 4230*w^7 - 
        4551*Pi^2*w^7 - 8160*v*w^7 + 12744*Pi^2*v*w^7 + 3396*v^2*w^7 - 
        11835*Pi^2*v^2*w^7 + 444*v^3*w^7 + 3642*Pi^2*v^3*w^7 - 738*w^8 + 
        909*Pi^2*w^8 + 954*v*w^8 - 1818*Pi^2*v*w^8 - 306*v^2*w^8 + 
        909*Pi^2*v^2*w^8)*Log[w])/(27*(-1 + v)^2*v*(-1 + w)^2*w*(-1 + v + w)*
       (v + w)^3) - ((696*v^2 - 3482*v^3 + 7378*v^4 - 8612*v^5 + 5948*v^6 - 
        2338*v^7 + 410*v^8 + 946*v*w - 8267*v^2*w + 24397*v^3*w - 
        35037*v^4*w + 27367*v^5*w - 11742*v^6*w + 2558*v^7*w - 254*v^8*w + 
        32*v^9*w - 2*w^2 - 4774*v*w^2 + 27896*v^2*w^2 - 59953*v^3*w^2 + 
        60791*v^4*w^2 - 28365*v^5*w^2 + 2658*v^6*w^2 + 2438*v^7*w^2 - 
        689*v^8*w^2 + 11*w^3 + 10096*v*w^3 - 45119*v^2*w^3 + 73364*v^3*w^3 - 
        51185*v^4*w^3 + 9409*v^5*w^3 + 6443*v^6*w^3 - 3488*v^7*w^3 + 
        469*v^8*w^3 - 25*w^4 - 11561*v*w^4 + 40910*v^2*w^4 - 50957*v^3*w^4 + 
        24303*v^4*w^4 + 4*v^5*w^4 - 3472*v^6*w^4 + 830*v^7*w^4 + 30*w^5 + 
        7654*v*w^5 - 21552*v^2*w^5 + 20768*v^3*w^5 - 7513*v^4*w^5 + 
        320*v^5*w^5 + 229*v^6*w^5 - 20*w^6 - 2812*v*w^6 + 6065*v^2*w^6 - 
        4363*v^3*w^6 + 1285*v^4*w^6 - 155*v^5*w^6 + 7*w^7 + 448*v*w^7 - 
        594*v^2*w^7 + 225*v^3*w^7 - 22*v^4*w^7 - w^8 + 3*v*w^8 - 35*v^2*w^8 + 
        v^3*w^8)*Log[w]^2)/(18*(-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*
       (v + w)) + ((472 - 404*v + 205*v^2 - 566*w + 26*v*w + 283*w^2)*
       Log[w]^3)/(27*v*w) + Log[1 - v - w]*
      ((42*v^3 - 147*v^4 + 189*v^5 - 105*v^6 + 21*v^7 - 203*v^2*w - 
         90*Pi^2*v^2*w + 527*v^3*w + 102*Pi^2*v^3*w - 336*v^4*w + 
         105*Pi^2*v^4*w - 91*v^5*w - 156*Pi^2*v^5*w + 97*v^6*w + 
         39*Pi^2*v^6*w + 6*v^7*w - 478*v*w^2 - 180*Pi^2*v*w^2 + 
         2059*v^2*w^2 + 556*Pi^2*v^2*w^2 - 2761*v^3*w^2 - 252*Pi^2*v^3*w^2 + 
         1009*v^4*w^2 - 522*Pi^2*v^4*w^2 + 392*v^5*w^2 + 476*Pi^2*v^5*w^2 - 
         290*v^6*w^2 - 78*Pi^2*v^6*w^2 + 69*v^7*w^2 - 164*w^3 - 90*Pi^2*w^3 + 
         1835*v*w^3 + 806*Pi^2*v*w^3 - 4242*v^2*w^3 - 1339*Pi^2*v^2*w^3 + 
         2436*v^3*w^3 + 214*Pi^2*v^3*w^3 + 1302*v^4*w^3 + 854*Pi^2*v^4*w^3 - 
         1555*v^5*w^3 - 484*Pi^2*v^5*w^3 + 298*v^6*w^3 + 39*Pi^2*v^6*w^3 + 
         552*w^4 + 352*Pi^2*w^4 - 2436*v*w^4 - 1502*Pi^2*v*w^4 + 
         2304*v^2*w^4 + 1714*Pi^2*v^2*w^4 + 1653*v^3*w^4 - 166*Pi^2*v^3*w^4 - 
         2922*v^4*w^4 - 562*Pi^2*v^4*w^4 + 873*v^5*w^4 + 164*Pi^2*v^5*w^4 - 
         694*w^5 - 520*Pi^2*w^5 + 1305*v*w^5 + 1478*Pi^2*v*w^5 + 
         644*v^2*w^5 - 1271*Pi^2*v^2*w^5 - 2217*v^3*w^5 + 188*Pi^2*v^3*w^5 + 
         1094*v^4*w^5 + 125*Pi^2*v^4*w^5 + 388*w^6 + 344*Pi^2*w^6 - 
         252*v*w^6 - 774*Pi^2*v*w^6 - 528*v^2*w^6 + 516*Pi^2*v^2*w^6 + 
         416*v^3*w^6 - 86*Pi^2*v^3*w^6 - 82*w^7 - 86*Pi^2*w^7 + 26*v*w^7 + 
         172*Pi^2*v*w^7 - 34*v^2*w^7 - 86*Pi^2*v^2*w^7)/
        (27*(-1 + v)^2*v*(-1 + w)^2*w^2*(v + w)^2) - 
       ((-1266*v^5 + 5086*v^6 - 8295*v^7 + 7029*v^8 - 3187*v^9 + 633*v^10 - 
          3886*v^4*w + 21325*v^5*w - 45230*v^6*w + 48538*v^7*w - 
          28202*v^8*w + 8401*v^9*w - 946*v^10*w - 7062*v^3*w^2 + 
          45219*v^4*w^2 - 113006*v^5*w^2 + 143897*v^6*w^2 - 101185*v^7*w^2 + 
          38939*v^8*w^2 - 7195*v^9*w^2 + 393*v^10*w^2 - 3896*v^2*w^3 + 
          45244*v^3*w^3 - 155816*v^4*w^3 + 247948*v^5*w^3 - 209266*v^6*w^3 + 
          96781*v^7*w^3 - 23056*v^8*w^3 + 2141*v^9*w^3 - 1274*v*w^4 + 
          21376*v^2*w^4 - 113125*v^3*w^4 + 248099*v^4*w^4 - 268153*v^5*w^4 + 
          151877*v^6*w^4 - 43850*v^7*w^4 + 5210*v^8*w^4 - 2*w^5 + 
          5121*v*w^5 - 45370*v^2*w^5 + 144220*v^3*w^5 - 209700*v^4*w^5 + 
          152134*v^5*w^5 - 54174*v^6*w^5 + 7691*v^7*w^5 + 9*w^6 - 
          8370*v*w^6 + 48793*v^2*w^6 - 101683*v^3*w^6 + 97306*v^4*w^6 - 
          44105*v^5*w^6 + 7730*v^6*w^6 - 16*w^7 + 7126*v*w^7 - 
          28474*v^2*w^7 + 39329*v^3*w^7 - 23328*v^4*w^7 + 5283*v^5*w^7 + 
          14*w^8 - 3258*v*w^8 + 8546*v^2*w^8 - 7328*v^3*w^8 + 2186*v^4*w^8 - 
          6*w^9 + 657*v*w^9 - 976*v^2*w^9 + 405*v^3*w^9 + w^10 - 2*v*w^10 + 
          v^2*w^10)*Log[w])/(9*(-1 + v)^2*v^2*(-1 + w)^2*w*(-1 + v + w)*
         (v + w)^4) - ((108 - 142*v + 71*v^2 - 160*w + 86*v*w + 77*w^2)*
         Log[w]^2)/(9*v*w)) + Log[1 - w]*
      (-1/27*(Pi^2*(144 - 144*v + 72*v^2 - 140*w - 4*v*w + 67*w^2))/(v*w) - 
       (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[1 - v - w]^2)/
        (9*v*w) + ((1794*v^5 - 8776*v^6 + 17902*v^7 - 19728*v^8 + 12622*v^9 - 
          4552*v^10 + 738*v^11 + 5910*v^4*w - 36597*v^5*w + 92985*v^6*w - 
          126287*v^7*w + 99427*v^8*w - 45564*v^9*w + 11282*v^10*w - 
          1156*v^11*w + 9928*v^3*w^2 - 73521*v^4*w^2 + 221315*v^5*w^2 - 
          355485*v^6*w^2 + 332582*v^7*w^2 - 184212*v^8*w^2 + 58171*v^9*w^2 - 
          9276*v^10*w^2 + 498*v^11*w^2 + 5668*v^2*w^3 - 68822*v^3*w^3 + 
          279754*v^4*w^3 - 563576*v^5*w^3 + 639498*v^6*w^3 - 423867*v^7*w^3 + 
          160745*v^8*w^3 - 32026*v^9*w^3 + 2626*v^10*w^3 + 1676*v*w^4 - 
          31718*v^2*w^4 + 188604*v^3*w^4 - 511020*v^4*w^4 + 741448*v^5*w^4 - 
          609756*v^6*w^4 + 281475*v^7*w^4 - 67298*v^8*w^4 + 6557*v^9*w^4 + 
          2*w^5 - 6787*v*w^5 + 69951*v^2*w^5 - 270549*v^3*w^5 + 
          522391*v^4*w^5 - 551971*v^5*w^5 + 320463*v^6*w^5 - 94390*v^7*w^5 + 
          10826*v^8*w^5 - 9*w^6 + 11249*v*w^6 - 80317*v^2*w^6 + 
          224074*v^3*w^6 - 315861*v^4*w^6 + 236918*v^5*w^6 - 88847*v^6*w^6 + 
          12825*v^7*w^6 + 16*w^7 - 9788*v*w^7 + 52186*v^2*w^7 - 
          108887*v^3*w^7 + 110485*v^4*w^7 - 54042*v^5*w^7 + 10158*v^6*w^7 - 
          14*w^8 + 4600*v*w^8 - 18678*v^2*w^8 + 28613*v^3*w^8 - 
          19120*v^4*w^8 + 4631*v^5*w^8 + 6*w^9 - 953*v*w^9 + 2943*v^2*w^9 - 
          2962*v^3*w^9 + 902*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
          v^3*w^10)*Log[w])/(9*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
         (v + w)^4) - ((120 - 120*v + 60*v^2 - 118*w - 2*v*w + 59*w^2)*
         Log[w]^2)/(v*w) + Log[1 - v - w]*
        (-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
            4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
            102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
            1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
            275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 
            50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 
            50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 
            486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 
            27562*v^9*w^3 + 2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 
            137244*v^3*w^4 - 373736*v^4*w^4 + 540835*v^5*w^4 - 
            444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 5526*v^9*w^4 + 
            2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 193041*v^3*w^5 + 
            366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 
            64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 
            57521*v^2*w^6 + 154554*v^3*w^6 - 208459*v^4*w^6 + 
            149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 16*w^7 - 
            7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
            30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
            12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
            6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
            w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*
            (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) + 
         (2*(504 - 520*v + 260*v^2 - 486*w - 2*v*w + 243*w^2)*Log[w])/
          (9*v*w))) + (Pi^2*(320 - 334*v + 164*v^2 - 292*w - 14*v*w + 
        143*w^2)*Log[v + w])/(27*v*w) + 
     ((320 - 334*v + 164*v^2 - 292*w - 14*v*w + 143*w^2)*Log[v + w]^3)/
      (27*v*w) + Log[1 - v - w]^2*((2*v^3 - 8*v^4 + 12*v^5 - 8*v^6 + 2*v^7 - 
         45*v^2*w + 176*v^3*w - 267*v^4*w + 186*v^5*w - 50*v^6*w - 78*v*w^2 + 
         386*v^2*w^2 - 664*v^3*w^2 + 516*v^4*w^2 - 160*v^5*w^2 - 46*w^3 + 
         278*v*w^3 - 535*v^2*w^3 + 456*v^3*w^3 - 161*v^4*w^3 + 46*w^4 - 
         158*v*w^4 + 148*v^2*w^4 - 52*v^3*w^4 - 23*w^5 + 14*v*w^5 + v^2*w^5)/
        (9*(-1 + v)^2*v*w^2*(v + w)^2) - 
       ((28 - 10*v + 11*v^2 + 2*w - 48*v*w + 5*w^2)*Log[w])/(9*v*w) - 
       ((456 - 408*v + 198*v^2 - 290*w - 214*v*w + 139*w^2)*Log[v + w])/
        (9*v*w)) - (2*(82 - 98*v + 55*v^2 - 96*w + 30*v*w + 57*w^2)*Zeta[3])/
      (9*v*w)) + Log[w]*((11616*v^3 - 2478*Pi^2*v^3 - 59460*v^4 + 
       12414*Pi^2*v^4 + 127488*v^5 - 26148*Pi^2*v^5 - 147672*v^6 + 
       30012*Pi^2*v^6 + 98448*v^7 - 20118*Pi^2*v^7 - 36228*v^8 + 
       7590*Pi^2*v^8 + 5808*v^9 - 1272*Pi^2*v^9 + 23232*v^2*w - 
       4954*Pi^2*v^2*w - 166908*v^3*w + 34457*Pi^2*v^3*w + 477298*v^4*w - 
       93513*Pi^2*v^4*w - 722924*v^5*w + 129379*Pi^2*v^5*w + 639328*v^6*w - 
       97175*Pi^2*v^6*w - 337672*v^7*w + 37560*Pi^2*v^7*w + 101390*v^8*w - 
       5610*Pi^2*v^8*w - 13744*v^9*w - 144*Pi^2*v^9*w + 11616*v*w^2 - 
       2474*Pi^2*v*w^2 - 147798*v^2*w^2 + 31663*Pi^2*v^2*w^2 + 
       619604*v^3*w^2 - 123600*Pi^2*v^3*w^2 - 1277894*v^4*w^2 + 
       225235*Pi^2*v^4*w^2 + 1484226*v^5*w^2 - 212258*Pi^2*v^5*w^2 - 
       1015064*v^6*w^2 + 97896*Pi^2*v^6*w^2 + 403226*v^7*w^2 - 
       13874*Pi^2*v^7*w^2 - 84660*v^8*w^2 - 3332*Pi^2*v^8*w^2 + 
       6744*v^9*w^2 + 744*Pi^2*v^9*w^2 + 2*Pi^2*w^3 - 45804*v*w^3 + 
       9611*Pi^2*v*w^3 + 348334*v^2*w^3 - 71237*Pi^2*v^2*w^3 - 
       1040746*v^3*w^3 + 194438*Pi^2*v^3*w^3 + 1614332*v^4*w^3 - 
       255706*Pi^2*v^4*w^3 - 1415718*v^5*w^3 + 166454*Pi^2*v^5*w^3 + 
       705220*v^6*w^3 - 42988*Pi^2*v^6*w^3 - 186260*v^7*w^3 - 
       2598*Pi^2*v^7*w^3 + 20642*v^8*w^3 + 2024*Pi^2*v^8*w^3 - 9*Pi^2*w^4 + 
       73086*v*w^4 - 14986*Pi^2*v*w^4 - 409606*v^2*w^4 + 80613*Pi^2*v^2*w^4 + 
       919904*v^3*w^4 - 167931*Pi^2*v^3*w^4 - 1057674*v^4*w^4 + 
       169220*Pi^2*v^4*w^4 + 653368*v^5*w^4 - 81805*Pi^2*v^5*w^4 - 
       203816*v^6*w^4 + 14492*Pi^2*v^6*w^4 + 24738*v^7*w^4 + 
       374*Pi^2*v^7*w^4 + 16*Pi^2*w^5 - 60594*v*w^5 + 12029*Pi^2*v*w^5 + 
       265076*v^2*w^5 - 52603*Pi^2*v^2*w^5 - 450732*v^3*w^5 + 
       89392*Pi^2*v^3*w^5 + 368232*v^4*w^5 - 72866*Pi^2*v^4*w^5 - 
       141602*v^5*w^5 + 27613*Pi^2*v^5*w^5 + 19620*v^6*w^5 - 
       3581*Pi^2*v^6*w^5 - 14*Pi^2*w^6 + 27066*v*w^6 - 5171*Pi^2*v*w^6 - 
       95072*v^2*w^6 + 19689*Pi^2*v^2*w^6 + 122820*v^3*w^6 - 
       27652*Pi^2*v^3*w^6 - 68688*v^4*w^6 + 17119*Pi^2*v^4*w^6 + 
       13874*v^5*w^6 - 3907*Pi^2*v^5*w^6 + 6*Pi^2*w^7 - 5370*v*w^7 + 
       988*Pi^2*v*w^7 + 15834*v^2*w^7 - 3136*Pi^2*v^2*w^7 - 15558*v^3*w^7 + 
       3373*Pi^2*v^3*w^7 + 5094*v^4*w^7 - 1231*Pi^2*v^4*w^7 - Pi^2*w^8 + 
       3*Pi^2*v*w^8 - 35*Pi^2*v^2*w^8 + Pi^2*v^3*w^8)/
      (54*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^2) - 
     (2*(162 - 162*v + 81*v^2 - 166*w + 4*v*w + 86*w^2)*Zeta[3])/(9*v*w)) + 
   Log[1 - v]*((Pi^2*(6*v + 12*v^2 - 48*v^3 + 30*v^4 + 2*w + 17*v*w - 
        98*v^2*w + 58*v^3*w - 5*w^2 - 45*v*w^2 + 51*v^2*w^2 + 4*w^3 + 
        22*v*w^3 - w^4))/(54*v^2*w*(-1 + v + w)) + 
     ((502 - 388*v + 185*v^2 - 158*w - 458*v*w + 70*w^2)*Log[v]^3)/(27*v*w) + 
     ((188 - 188*v + 94*v^2 - 270*w + 82*v*w + 135*w^2)*Log[1 - w]^3)/
      (27*v*w) + (2*(7 - 4*v + 2*v^2 - 10*w + 5*w^2)*Log[1 - v - w]^3)/
      (27*v*w) - ((14 - 14*v + 7*v^2 - 26*w + 12*v*w + 13*w^2)*Log[w]^3)/
      (3*v*w) + Log[1 - w]^2*(-1/9*(1362*v^5 - 6864*v^6 + 14544*v^7 - 
          16776*v^8 + 11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 
          27175*v^5*w + 72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 
          40452*v^9*w + 10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 
          54953*v^4*w^2 + 168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 
          153118*v^8*w^2 + 50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 
          3940*v^2*w^3 - 50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 
          486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 
          2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 
          373736*v^4*w^4 + 540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 
          51860*v^8*w^4 + 5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 
          193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 
          64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 
          154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 
          7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
          71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
          14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 
          10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 
          1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
          v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
       (2*(76 - 76*v + 38*v^2 - 98*w + 22*v*w + 49*w^2)*Log[1 - v - w])/
        (9*v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*Log[w])/
        (v*w)) - (Pi^2*(276 - 248*v + 121*v^2 - 252*w - 52*v*w + 123*w^2)*
       Log[v + w])/(27*v*w) + ((16 - 28*v + 14*v^2 - 18*w + 14*v*w + 9*w^2)*
       Log[w]^2*Log[v + w])/(9*v*w) + 
     ((204 - 306*v + 153*v^2 - 308*w + 206*v*w + 154*w^2)*Log[v + w]^3)/
      (27*v*w) + Log[1 - v - w]^2*
      (-1/3*((2 - 2*v + v^2 + 2*w - 4*v*w - w^2)*Log[w])/(v*w) + 
       ((-16 - 22*v + 11*v^2 + 70*w - 16*v*w - 35*w^2)*Log[v + w])/(9*v*w)) + 
     Log[v]^2*((4*v^4 - 20*v^5 + 40*v^6 - 40*v^7 + 20*v^8 - 4*v^9 + 
         856*v^2*w - 4402*v^3*w + 9544*v^4*w - 11264*v^5*w + 7696*v^6*w - 
         2890*v^7*w + 448*v^8*w + 12*v^9*w + 602*v*w^2 - 7427*v^2*w^2 + 
         26367*v^3*w^2 - 46079*v^4*w^2 + 46655*v^5*w^2 - 28354*v^6*w^2 + 
         9528*v^7*w^2 - 1248*v^8*w^2 - 44*v^9*w^2 - 2*w^3 - 3010*v*w^3 + 
         22438*v^2*w^3 - 60467*v^3*w^3 + 85849*v^4*w^3 - 74045*v^5*w^3 + 
         39640*v^6*w^3 - 11744*v^7*w^3 + 1337*v^8*w^3 + 4*v^9*w^3 + 11*w^4 + 
         6366*v*w^4 - 33123*v^2*w^4 + 67400*v^3*w^4 - 75695*v^4*w^4 + 
         55007*v^5*w^4 - 25831*v^6*w^4 + 6358*v^7*w^4 - 493*v^8*w^4 - 
         25*w^5 - 7401*v*w^5 + 26320*v^2*w^5 - 36321*v^3*w^5 + 
         28503*v^4*w^5 - 17174*v^5*w^5 + 7278*v^6*w^5 - 1212*v^7*w^5 + 
         30*w^6 + 5074*v*w^6 - 11202*v^2*w^6 + 6322*v^3*w^6 + 79*v^4*w^6 + 
         294*v^5*w^6 - 533*v^6*w^6 - 20*w^7 - 1968*v*w^7 + 2345*v^2*w^7 + 
         1667*v^3*w^7 - 2603*v^4*w^7 + 579*v^5*w^7 + 7*w^8 + 334*v*w^8 - 
         236*v^2*w^8 - 567*v^3*w^8 + 398*v^4*w^8 - w^9 + 3*v*w^9 + 
         29*v^2*w^9 + v^3*w^9)/(18*(-1 + v)^3*v^2*(-1 + w)^3*w^2*(-1 + v + w)*
         (v + w)) + ((36 - 36*v + 18*v^2 - 22*w - 14*v*w + 23*w^2)*
         Log[1 - w])/(9*v*w) - ((2*v^2 - 4*v^3 + 2*v^4 + 4*v*w - 12*v^2*w + 
          8*v^3*w - 608*w^2 + 608*v*w^2 - 295*v^2*w^2 + 528*w^3 + 76*v*w^3 - 
          264*w^4)*Log[1 - v - w])/(9*v*w^3) - 
       ((844 - 780*v + 387*v^2 - 814*w - 94*v*w + 395*w^2)*Log[w])/(9*v*w) + 
       (2*(112 - 178*v + 89*v^2 - 160*w + 114*v*w + 80*w^2)*Log[v + w])/
        (9*v*w)) + Log[w]*(-1/27*(Pi^2*(20 - 22*v + 11*v^2 - 44*w + 26*v*w + 
           25*w^2))/(v*w) - (2*(10 - 22*v + 11*v^2 - 8*w + 10*v*w + 4*w^2)*
         Log[v + w]^2)/(9*v*w)) + Log[1 - w]*
      (-1/27*(Pi^2*(276 - 276*v + 138*v^2 - 328*w + 52*v*w + 167*w^2))/
         (v*w) + (2*(20 - 20*v + 10*v^2 - 22*w + 2*v*w + 11*w^2)*
         Log[1 - v - w]^2)/(9*v*w) + ((1362*v^5 - 6864*v^6 + 14544*v^7 - 
          16776*v^8 + 11274*v^9 - 4248*v^10 + 708*v^11 + 4182*v^4*w - 
          27175*v^5*w + 72021*v^6*w - 102025*v^7*w + 84065*v^8*w - 
          40452*v^9*w + 10480*v^10*w - 1096*v^11*w + 7336*v^3*w^2 - 
          54953*v^4*w^2 + 168060*v^5*w^2 - 275613*v^6*w^2 + 265416*v^7*w^2 - 
          153118*v^8*w^2 + 50974*v^9*w^2 - 8570*v^10*w^2 + 468*v^11*w^2 + 
          3940*v^2*w^3 - 50530*v^3*w^3 + 209214*v^4*w^3 - 425055*v^5*w^3 + 
          486751*v^6*w^3 - 328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 
          2418*v^10*w^3 + 1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 
          373736*v^4*w^4 + 540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 
          51860*v^8*w^4 + 5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 
          193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 216648*v^6*w^5 - 
          64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 8270*v*w^6 - 57521*v^2*w^6 + 
          154554*v^3*w^6 - 208459*v^4*w^6 + 149501*v^5*w^6 - 53989*v^6*w^6 + 
          7685*v^7*w^6 + 16*w^7 - 7175*v*w^7 + 36543*v^2*w^7 - 
          71658*v^3*w^7 + 67838*v^4*w^7 - 30864*v^5*w^7 + 5428*v^6*w^7 - 
          14*w^8 + 3375*v*w^8 - 12660*v^2*w^8 + 17861*v^3*w^8 - 
          10898*v^4*w^8 + 2368*v^5*w^8 + 6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 
          1767*v^3*w^9 + 461*v^4*w^9 - w^10 + 3*v*w^10 - 35*v^2*w^10 + 
          v^3*w^10)*Log[w])/(9*(-1 + v)^3*v^2*(-1 + w)^2*w*(-1 + v + w)*
         (v + w)^4) - ((368 - 368*v + 184*v^2 - 394*w + 26*v*w + 197*w^2)*
         Log[w]^2)/(9*v*w) + Log[1 - v - w]*
        ((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
           4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
           102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
           1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
           275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
           8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
           209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 
           328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 
           1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 
           540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 
           5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 
           193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 
           216648*v^6*w^5 - 64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 
           8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 208459*v^4*w^6 + 
           149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 16*w^7 - 
           7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
           30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
           12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
           6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
           w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/(9*(-1 + v)^3*v^2*
           (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
         (2*(88 - 88*v + 44*v^2 - 86*w - 2*v*w + 43*w^2)*Log[w])/(9*v*w)) + 
       ((20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*Log[v + w]^2)/
        (9*v*w)) + Log[1 - v - w]*
      (-1/27*(Pi^2*(80 - 112*v + 53*v^2 - 78*w + 30*v*w + 36*w^2))/(v*w) - 
       (23*(2 - 2*v + v^2 - 4*w + 2*v*w + 2*w^2)*Log[w]^2)/(9*v*w) - 
       ((v - w)*(126 - 526*v + 856*v^2 - 672*v^3 + 250*v^4 - 34*v^5 - 526*w + 
          2090*v*w - 3048*v^2*w + 1912*v^3*w - 378*v^4*w - 82*v^5*w + 
          32*v^6*w + 856*w^2 - 3048*v*w^2 + 3702*v^2*w^2 - 1692*v^3*w^2 + 
          117*v^4*w^2 + 65*v^5*w^2 - 672*w^3 + 1912*v*w^3 - 1692*v^2*w^3 + 
          524*v^3*w^3 - 59*v^4*w^3 + 19*v^5*w^3 + 250*w^4 - 378*v*w^4 + 
          117*v^2*w^4 - 59*v^3*w^4 + 38*v^4*w^4 - 34*w^5 - 82*v*w^5 + 
          65*v^2*w^5 + 19*v^3*w^5 + 32*v*w^6)*Log[v + w])/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(v + w)) + 
       (2*(52 - 60*v + 30*v^2 - 94*w + 50*v*w + 47*w^2)*Log[w]*Log[v + w])/
        (9*v*w) - ((104 - 138*v + 69*v^2 - 170*w + 100*v*w + 85*w^2)*
         Log[v + w]^2)/(9*v*w)) + 
     Log[v]*(-1/27*(-42*v^4 + 189*v^5 - 336*v^6 + 294*v^7 - 126*v^8 + 
          21*v^9 - 1795*v^3*w + 1380*Pi^2*v^3*w + 7661*v^4*w - 
          5348*Pi^2*v^4*w - 13108*v^5*w + 8365*Pi^2*v^5*w + 11302*v^6*w - 
          6807*Pi^2*v^6*w - 4943*v^7*w + 3011*Pi^2*v^7*w + 877*v^8*w - 
          601*Pi^2*v^8*w + 6*v^9*w + 111*v^2*w^2 + 4140*Pi^2*v^2*w^2 + 
          5650*v^3*w^2 - 21676*Pi^2*v^3*w^2 - 23898*v^4*w^2 + 
          44175*Pi^2*v^4*w^2 + 37541*v^5*w^2 - 45844*Pi^2*v^5*w^2 - 
          27904*v^6*w^2 + 26369*Pi^2*v^6*w^2 + 9930*v^7*w^2 - 
          8366*Pi^2*v^7*w^2 - 1499*v^8*w^2 + 1202*Pi^2*v^8*w^2 + 69*v^9*w^2 - 
          2742*v*w^3 + 4140*Pi^2*v*w^3 + 11853*v^2*w^3 - 32940*Pi^2*v^2*w^3 - 
          27347*v^3*w^3 + 91694*Pi^2*v^3*w^3 + 42255*v^4*w^3 - 
          123959*Pi^2*v^4*w^3 - 40408*v^5*w^3 + 90393*Pi^2*v^5*w^3 + 
          22088*v^6*w^3 - 36426*Pi^2*v^6*w^3 - 6447*v^7*w^3 + 
          7699*Pi^2*v^7*w^3 + 748*v^8*w^3 - 601*Pi^2*v^8*w^3 + 848*w^4 + 
          1380*Pi^2*w^4 + 5549*v*w^4 - 22244*Pi^2*v*w^4 - 29731*v^2*w^4 + 
          93682*Pi^2*v^2*w^4 + 50852*v^3*w^4 - 172968*Pi^2*v^3*w^4 - 
          40508*v^4*w^4 + 163251*Pi^2*v^4*w^4 + 15951*v^5*w^4 - 
          81730*Pi^2*v^5*w^4 - 3719*v^6*w^4 + 20973*Pi^2*v^6*w^4 + 
          878*v^7*w^4 - 2344*Pi^2*v^7*w^4 - 2672*w^5 - 5632*Pi^2*w^5 + 
          510*v*w^5 + 47157*Pi^2*v*w^5 + 17669*v^2*w^5 - 
          131485*Pi^2*v^2*w^5 - 26642*v^3*w^5 + 169641*Pi^2*v^3*w^5 + 
          8786*v^4*w^5 - 109404*Pi^2*v^4*w^5 + 3900*v^5*w^5 + 
          33832*Pi^2*v^5*w^5 - 1431*v^6*w^5 - 4109*Pi^2*v^6*w^5 + 3112*w^6 + 
          9359*Pi^2*w^6 - 8337*v*w^6 - 51524*Pi^2*v*w^6 + 8033*v^2*w^6 + 
          101043*Pi^2*v^2*w^6 - 7844*v^3*w^6 - 89966*Pi^2*v^3*w^6 + 
          8573*v^4*w^6 + 36104*Pi^2*v^4*w^6 - 3777*v^5*w^6 - 
          5016*Pi^2*v^5*w^6 - 1784*w^7 - 8085*Pi^2*w^7 + 6714*v*w^7 + 
          31339*Pi^2*v*w^7 - 9805*v^2*w^7 - 43242*Pi^2*v^2*w^7 + 
          7462*v^3*w^7 + 24807*Pi^2*v^3*w^7 - 2827*v^4*w^7 - 
          4819*Pi^2*v^4*w^7 + 680*w^8 + 3721*Pi^2*w^8 - 1750*v*w^8 - 
          10354*Pi^2*v*w^8 + 1622*v^2*w^8 + 9545*Pi^2*v^2*w^8 - 432*v^3*w^8 - 
          2912*Pi^2*v^3*w^8 - 184*w^9 - 743*Pi^2*w^9 + 56*v*w^9 + 
          1486*Pi^2*v*w^9 + 248*v^2*w^9 - 743*Pi^2*v^2*w^9)/
         ((-1 + v)^2*v*(-1 + w)^2*w^2*(-1 + v + w)*(v + w)^3) + 
       ((108 - 108*v + 54*v^2 - 112*w + 4*v*w + 47*w^2)*Log[1 - w]^2)/
        (9*v*w) - (2*(14 - 20*v + 7*v^2 - 28*w + 20*v*w + 11*w^2)*
         Log[1 - v - w]^2)/(9*v*w) + (2*(90 - 115*v + 56*v^2 - 64*w - v*w + 
          32*w^2)*Log[w]^2)/(9*v*w) - ((544 - 678*v + 336*v^2 - 624*w + 
          214*v*w + 309*w^2)*Log[v + w]^2)/(9*v*w) + 
       Log[1 - w]*((1362*v^5 - 6864*v^6 + 14544*v^7 - 16776*v^8 + 11274*v^9 - 
           4248*v^10 + 708*v^11 + 4182*v^4*w - 27175*v^5*w + 72021*v^6*w - 
           102025*v^7*w + 84065*v^8*w - 40452*v^9*w + 10480*v^10*w - 
           1096*v^11*w + 7336*v^3*w^2 - 54953*v^4*w^2 + 168060*v^5*w^2 - 
           275613*v^6*w^2 + 265416*v^7*w^2 - 153118*v^8*w^2 + 50974*v^9*w^2 - 
           8570*v^10*w^2 + 468*v^11*w^2 + 3940*v^2*w^3 - 50530*v^3*w^3 + 
           209214*v^4*w^3 - 425055*v^5*w^3 + 486751*v^6*w^3 - 
           328884*v^7*w^3 + 129708*v^8*w^3 - 27562*v^9*w^3 + 2418*v^10*w^3 + 
           1244*v*w^4 - 22710*v^2*w^4 + 137244*v^3*w^4 - 373736*v^4*w^4 + 
           540835*v^5*w^4 - 444142*v^6*w^4 + 207567*v^7*w^4 - 51860*v^8*w^4 + 
           5526*v^9*w^4 + 2*w^5 - 5013*v*w^5 + 50503*v^2*w^5 - 
           193041*v^3*w^5 + 366271*v^4*w^5 - 379112*v^5*w^5 + 
           216648*v^6*w^5 - 64063*v^7*w^5 + 7741*v^8*w^5 - 9*w^6 + 
           8270*v*w^6 - 57521*v^2*w^6 + 154554*v^3*w^6 - 208459*v^4*w^6 + 
           149501*v^5*w^6 - 53989*v^6*w^6 + 7685*v^7*w^6 + 16*w^7 - 
           7175*v*w^7 + 36543*v^2*w^7 - 71658*v^3*w^7 + 67838*v^4*w^7 - 
           30864*v^5*w^7 + 5428*v^6*w^7 - 14*w^8 + 3375*v*w^8 - 
           12660*v^2*w^8 + 17861*v^3*w^8 - 10898*v^4*w^8 + 2368*v^5*w^8 + 
           6*w^9 - 704*v*w^9 + 1940*v^2*w^9 - 1767*v^3*w^9 + 461*v^4*w^9 - 
           w^10 + 3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/(9*(-1 + v)^3*v^2*
           (-1 + w)^2*w*(-1 + v + w)*(v + w)^4) - 
         (4*(134 - 134*v + 67*v^2 - 126*w - 8*v*w + 63*w^2)*Log[1 - v - w])/
          (9*v*w) - (4*(126 - 134*v + 67*v^2 - 151*w + 33*v*w + 74*w^2)*
           Log[w])/(9*v*w) - (2*(20 - 20*v + 10*v^2 - 42*w + 22*v*w + 21*w^2)*
           Log[v + w])/(9*v*w)) + 
       Log[w]*((-564*v^2 + 2864*v^3 - 6069*v^4 + 6916*v^5 - 4514*v^6 + 
           1620*v^7 - 253*v^8 - 314*v*w + 4131*v^2*w - 15766*v^3*w + 
           29131*v^4*w - 30292*v^5*w + 18347*v^6*w - 6068*v^7*w + 799*v^8*w + 
           32*v^9*w - 2*w^2 + 1278*v*w^2 - 10872*v^2*w^2 + 34507*v^3*w^2 - 
           56124*v^4*w^2 + 52101*v^5*w^2 - 28192*v^6*w^2 + 8344*v^7*w^2 - 
           1040*v^8*w^2 + 11*w^3 - 1956*v*w^3 + 13589*v^2*w^3 - 
           37734*v^3*w^3 + 54056*v^4*w^3 - 43583*v^5*w^3 + 19973*v^6*w^3 - 
           4786*v^7*w^3 + 430*v^8*w^3 - 25*w^4 + 1327*v*w^4 - 8442*v^2*w^4 + 
           21139*v^3*w^4 - 26109*v^4*w^4 + 17280*v^5*w^4 - 6028*v^6*w^4 + 
           890*v^7*w^4 + 30*w^5 - 318*v*w^5 + 2426*v^2*w^5 - 5555*v^3*w^5 + 
           5336*v^4*w^5 - 2461*v^5*w^5 + 478*v^6*w^5 - 20*w^6 - 24*v*w^6 - 
           395*v^2*w^6 + 643*v^3*w^6 - 211*v^4*w^6 + 7*v^5*w^6 + 7*w^7 + 
           4*v*w^7 + 162*v^2*w^7 - 99*v^3*w^7 - 10*v^4*w^7 - w^8 + 3*v*w^8 - 
           35*v^2*w^8 + v^3*w^8)/(9*(-1 + v)^3*v^2*(-1 + w)^3*w*(-1 + v + w)*
           (v + w)) + (2*(40 - 70*v + 35*v^2 - 52*w + 42*v*w + 26*w^2)*
           Log[v + w])/(9*v*w)) + Log[1 - v - w]*
        (-1/9*(-2*v^4 + 12*v^5 - 30*v^6 + 40*v^7 - 30*v^8 + 12*v^9 - 2*v^10 - 
            130*v^3*w + 704*v^4*w - 1569*v^5*w + 1842*v^6*w - 1208*v^7*w + 
            432*v^8*w - 77*v^9*w + 6*v^10*w - 38*v^2*w^2 + 857*v^3*w^2 - 
            3625*v^4*w^2 + 6677*v^5*w^2 - 6302*v^6*w^2 + 3011*v^7*w^2 - 
            549*v^8*w^2 - 57*v^9*w^2 + 26*v^10*w^2 + 122*v*w^3 - 
            475*v^2*w^3 - 648*v^3*w^3 + 5306*v^4*w^3 - 9200*v^5*w^3 + 
            6890*v^6*w^3 - 2100*v^7*w^3 + 39*v^8*w^3 + 64*v^9*w^3 + 
            2*v^10*w^3 - 2*w^4 - 629*v*w^4 + 2876*v^2*w^4 - 4008*v^3*w^4 + 
            474*v^4*w^4 + 2855*v^5*w^4 - 1713*v^6*w^4 + 89*v^7*w^4 + 
            32*v^8*w^4 + 26*v^9*w^4 + 11*w^5 + 1311*v*w^5 - 5860*v^2*w^5 + 
            9452*v^3*w^5 - 7215*v^4*w^5 + 3430*v^5*w^5 - 1453*v^6*w^5 + 
            344*v^7*w^5 + 12*v^8*w^5 - 25*w^6 - 1391*v*w^6 + 5584*v^2*w^6 - 
            7975*v^3*w^6 + 5880*v^4*w^6 - 2968*v^5*w^6 + 975*v^6*w^6 - 
            112*v^7*w^6 + 30*w^7 + 764*v*w^7 - 2394*v^2*w^7 + 2502*v^3*w^7 - 
            1607*v^4*w^7 + 818*v^5*w^7 - 177*v^6*w^7 - 20*w^8 - 183*v*w^8 + 
            177*v^2*w^8 + 83*v^3*w^8 + 94*v^4*w^8 - 87*v^5*w^8 + 7*w^9 + 
            3*v*w^9 + 165*v^2*w^9 - 134*v^3*w^9 - 9*v^4*w^9 - w^10 + 
            3*v*w^10 - 35*v^2*w^10 + v^3*w^10)/((-1 + v)^3*v^2*(-1 + w)^3*w^2*
            (-1 + v + w)*(v + w)^2) + (2*(16 + 10*v + v^2 - 18*w - 24*v*w + 
            12*w^2)*Log[w])/(9*v*w) + (4*(186 - 197*v + 97*v^2 - 193*w + 
            18*v*w + 95*w^2)*Log[v + w])/(9*v*w))) - 
     (2*(400 - 316*v + 161*v^2 - 338*w - 146*v*w + 172*w^2)*Zeta[3])/
      (9*v*w)) + Log[1 - v - w]*
    (-1/162*(-2396*v^3 + 210*Pi^2*v^3 + 11314*v^4 - 858*Pi^2*v^4 - 
        22494*v^5 + 1398*Pi^2*v^5 + 24756*v^6 - 1212*Pi^2*v^6 - 16504*v^7 + 
        678*Pi^2*v^7 + 6522*v^8 - 282*Pi^2*v^8 - 1198*v^9 + 66*Pi^2*v^9 - 
        9694*v^2*w - 90*Pi^2*v^2*w + 58302*v^3*w - 957*Pi^2*v^3*w - 
        140050*v^4*w + 5667*Pi^2*v^4*w + 175690*v^5*w - 12123*Pi^2*v^5*w - 
        127146*v^6*w + 14205*Pi^2*v^6*w + 56842*v^7*w - 10494*Pi^2*v^7*w - 
        16710*v^8*w + 5094*Pi^2*v^8*w + 2766*v^9*w - 1494*Pi^2*v^9*w + 
        192*Pi^2*v^10*w - 2396*v*w^2 + 600*Pi^2*v*w^2 + 58302*v^2*w^2 - 
        2949*Pi^2*v^2*w^2 - 250106*v^3*w^2 + 11199*Pi^2*v^3*w^2 + 
        462960*v^4*w^2 - 31128*Pi^2*v^4*w^2 - 441480*v^5*w^2 + 
        51531*Pi^2*v^5*w^2 + 225464*v^6*w^2 - 50031*Pi^2*v^6*w^2 - 
        62776*v^7*w^2 + 28872*Pi^2*v^7*w^2 + 11970*v^8*w^2 - 
        9486*Pi^2*v^8*w^2 - 1938*v^9*w^2 + 1392*Pi^2*v^9*w^2 + 6*Pi^2*w^3 + 
        11314*v*w^3 - 2883*Pi^2*v*w^3 - 140050*v^2*w^3 + 15294*Pi^2*v^2*w^3 + 
        462960*v^3*w^3 - 44808*Pi^2*v^3*w^3 - 676958*v^4*w^3 + 
        86145*Pi^2*v^4*w^3 + 483520*v^5*w^3 - 102870*Pi^2*v^5*w^3 - 
        154798*v^6*w^3 + 72390*Pi^2*v^6*w^3 + 13540*v^7*w^3 - 
        28182*Pi^2*v^7*w^3 + 102*v^8*w^3 + 5064*Pi^2*v^8*w^3 + 370*v^9*w^3 - 
        156*Pi^2*v^9*w^3 - 33*Pi^2*w^4 - 22494*v*w^4 + 5757*Pi^2*v*w^4 + 
        175690*v^2*w^4 - 30708*Pi^2*v^2*w^4 - 441480*v^3*w^4 + 
        79155*Pi^2*v^3*w^4 + 483520*v^4*w^4 - 118008*Pi^2*v^4*w^4 - 
        220258*v^5*w^4 + 101871*Pi^2*v^5*w^4 + 10506*v^6*w^4 - 
        48486*Pi^2*v^6*w^4 + 16400*v^7*w^4 + 11130*Pi^2*v^7*w^4 - 
        1884*v^8*w^4 - 774*Pi^2*v^8*w^4 + 75*Pi^2*w^5 + 24756*v*w^5 - 
        6207*Pi^2*v*w^5 - 127146*v^2*w^5 + 32190*Pi^2*v^2*w^5 + 
        225464*v^3*w^5 - 72783*Pi^2*v^3*w^5 - 154798*v^4*w^5 + 
        84588*Pi^2*v^4*w^5 + 10506*v^5*w^5 - 51252*Pi^2*v^5*w^5 + 
        28720*v^6*w^5 + 15105*Pi^2*v^6*w^5 - 7502*v^7*w^5 - 
        1620*Pi^2*v^7*w^5 - 90*Pi^2*w^6 - 16504*v*w^6 + 3918*Pi^2*v*w^6 + 
        56842*v^2*w^6 - 19242*Pi^2*v^2*w^6 - 62776*v^3*w^6 + 
        36816*Pi^2*v^3*w^6 + 13540*v^4*w^6 - 31701*Pi^2*v^4*w^6 + 
        16400*v^5*w^6 + 12270*Pi^2*v^5*w^6 - 7502*v^6*w^6 - 
        1779*Pi^2*v^6*w^6 + 60*Pi^2*w^7 + 6522*v*w^7 - 1437*Pi^2*v*w^7 - 
        16710*v^2*w^7 + 6705*Pi^2*v^2*w^7 + 11970*v^3*w^7 - 
        10041*Pi^2*v^3*w^7 + 102*v^4*w^7 + 5538*Pi^2*v^4*w^7 - 1884*v^5*w^7 - 
        1017*Pi^2*v^5*w^7 - 21*Pi^2*w^8 - 1198*v*w^8 + 261*Pi^2*v*w^8 + 
        2766*v^2*w^8 - 1305*Pi^2*v^2*w^8 - 1938*v^3*w^8 + 1212*Pi^2*v^3*w^8 + 
        370*v^4*w^8 - 243*Pi^2*v^4*w^8 + 3*Pi^2*w^9 - 9*Pi^2*v*w^9 + 
        105*Pi^2*v^2*w^9 - 3*Pi^2*v^3*w^9)/((-1 + v)^3*v^2*(-1 + w)^3*w*
        (-1 + v + w)*(v + w)^2) + ((-164*v^3 + 202*Pi^2*v^3 + 552*v^4 - 
        608*Pi^2*v^4 - 694*v^5 + 712*Pi^2*v^5 + 388*v^6 - 408*Pi^2*v^6 - 
        82*v^7 + 102*Pi^2*v^7 - 478*v^2*w + 404*Pi^2*v^2*w + 1835*v^3*w - 
        1992*Pi^2*v^3*w - 2436*v^4*w + 3556*Pi^2*v^4*w + 1305*v^5*w - 
        2956*Pi^2*v^5*w - 252*v^6*w + 1192*Pi^2*v^6*w + 26*v^7*w - 
        204*Pi^2*v^7*w - 203*v*w^2 + 202*Pi^2*v*w^2 + 2059*v^2*w^2 - 
        2160*Pi^2*v^2*w^2 - 4242*v^3*w^2 + 6111*Pi^2*v^3*w^2 + 2304*v^4*w^2 - 
        7506*Pi^2*v^4*w^2 + 644*v^5*w^2 + 4411*Pi^2*v^5*w^2 - 528*v^6*w^2 - 
        1160*Pi^2*v^6*w^2 - 34*v^7*w^2 + 102*Pi^2*v^7*w^2 + 42*w^3 + 
        527*v*w^3 - 776*Pi^2*v*w^3 - 2761*v^2*w^3 + 4402*Pi^2*v^2*w^3 + 
        2436*v^3*w^3 - 8526*Pi^2*v^3*w^3 + 1653*v^4*w^3 + 7326*Pi^2*v^4*w^3 - 
        2217*v^5*w^3 - 2802*Pi^2*v^5*w^3 + 416*v^6*w^3 + 376*Pi^2*v^6*w^3 - 
        147*w^4 - 336*v*w^4 + 1135*Pi^2*v*w^4 + 1009*v^2*w^4 - 
        4318*Pi^2*v^2*w^4 + 1302*v^3*w^4 + 5866*Pi^2*v^3*w^4 - 2922*v^4*w^4 - 
        3318*Pi^2*v^4*w^4 + 1094*v^5*w^4 + 635*Pi^2*v^5*w^4 + 189*w^5 - 
        91*v*w^5 - 750*Pi^2*v*w^5 + 392*v^2*w^5 + 2050*Pi^2*v^2*w^5 - 
        1555*v^3*w^5 - 1850*Pi^2*v^3*w^5 + 873*v^4*w^5 + 550*Pi^2*v^4*w^5 - 
        105*w^6 + 97*v*w^6 + 189*Pi^2*v*w^6 - 290*v^2*w^6 - 
        378*Pi^2*v^2*w^6 + 298*v^3*w^6 + 189*Pi^2*v^3*w^6 + 21*w^7 + 
        6*v*w^7 + 69*v^2*w^7)*Log[w])/(27*(-1 + v)^2*v^2*(-1 + w)^2*w*
       (v + w)^2) + ((-46*v^3 + 46*v^4 - 23*v^5 - 56*v^2*w + 190*v^3*w - 
        50*v^4*w - 38*v^5*w - 46*v*w^2 + 172*v^2*w^2 - 70*v^3*w^2 - 
        153*v^4*w^2 + 40*v^5*w^2 + 102*v*w^3 - 52*v^2*w^3 - 224*v^3*w^3 + 
        115*v^4*w^3 + 2*w^4 - 51*v*w^4 - 135*v^2*w^4 + 129*v^3*w^4 - 6*w^5 - 
        20*v*w^5 + 71*v^2*w^5 + 6*w^6 + 15*v*w^6 - 2*w^7)*Log[w]^2)/
      (9*v^2*(-1 + w)^2*w*(v + w)^2) + ((2 - 2*v + v^2 - 2*w + w^2)*Log[w]^3)/
      (3*v*w) - (2*(426 - 534*v + 264*v^2 - 566*w + 248*v*w + 277*w^2)*
       Zeta[3])/(9*v*w)) + 
   flagPS*((-5*Pi^2*(-12*v + 2*Pi^2*v - 4*v^2 - 8*Pi^2*v^2 + 103*v^3 + 
        12*Pi^2*v^3 - 164*v^4 - 8*Pi^2*v^4 + 95*v^5 + 2*Pi^2*v^5 - 18*v^6 + 
        2*Pi^2*w - 4*v*w - 18*Pi^2*v*w + 182*v^2*w + 46*Pi^2*v^2*w - 
        470*v^3*w - 50*Pi^2*v^3*w + 419*v^4*w + 24*Pi^2*v^4*w - 127*v^5*w - 
        4*Pi^2*v^5*w - 10*Pi^2*w^2 + 103*v*w^2 + 52*Pi^2*v*w^2 - 
        470*v^2*w^2 - 94*Pi^2*v^2*w^2 + 636*v^3*w^2 + 74*Pi^2*v^3*w^2 - 
        337*v^4*w^2 - 24*Pi^2*v^4*w^2 + 50*v^5*w^2 + 2*Pi^2*v^5*w^2 + 
        18*Pi^2*w^3 - 164*v*w^3 - 66*Pi^2*v*w^3 + 419*v^2*w^3 + 
        86*Pi^2*v^2*w^3 - 337*v^3*w^3 - 46*Pi^2*v^3*w^3 + 100*v^4*w^3 + 
        8*Pi^2*v^4*w^3 - 14*Pi^2*w^4 + 95*v*w^4 + 38*Pi^2*v*w^4 - 
        127*v^2*w^4 - 34*Pi^2*v^2*w^4 + 50*v^3*w^4 + 10*Pi^2*v^3*w^4 + 
        4*Pi^2*w^5 - 18*v*w^5 - 8*Pi^2*v*w^5 + 4*Pi^2*v^2*w^5))/
      (54*(-1 + v)^2*v*(-1 + w)^2*(-1 + v + w)*(v + w)) - 
     (20*(-1 + v + 2*w)*G[0, 0, -v, 1 - v, w])/(3*v) + 
     (20*(-1 + v + 2*w)*G[0, 1 - v, -v, 1 - v, w])/(3*v) + 
     (20*(-1 + v + 2*w)*G[0, -v, 1 - v, 1 - v, w])/(3*v) + 
     (20*(-1 + v + 2*w)*G[0, -v, -v, 1 - v, w])/(3*v) - 
     (20*(-1 + v + 2*w)*G[1, 0, 0, 1, v])/(3*v) + 
     (20*(-1 + v + 2*w)*G[1, 0, 1, 0, v])/(3*v) - 
     (20*(-1 + v + 2*w)*G[1, 0, -v, 1 - v, w])/(3*v) + 
     (20*(-1 + v + 2*w)*G[1, 1, 0, 1, v])/(3*v) - 
     (20*(-1 + v + 2*w)*G[1, 1, 1, 0, v])/(3*v) - 
     (20*(-1 + v + 2*w)*G[1, 1 - v, -v, 1 - v, w])/(3*v) + 
     (20*(-1 + 2*v + w)*G[1 - v, 0, 1, 0, w])/(3*w) - 
     (20*(v - w)*(-1 + 2*v + 2*w)*G[1 - v, 0, -v, 1 - v, w])/(3*v*w) - 
     (20*(-1 + 2*v + w)*G[1 - v, 1 - v, 1, 0, w])/(3*w) + 
     (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*G[1 - v, 1 - v, -v, 1 - v, w])/
      (3*v*w) - (20*(-1 + 2*v + w)*G[-v, 0, 1, 0, w])/(3*w) + 
     (20*(-1 + 2*v + w)*G[-v, 0, 1 - v, 1 - v, w])/(3*w) + 
     (20*(-1 + v + 2*w)*G[-v, 0, -v, 1 - v, w])/(3*v) + 
     (20*(-1 + 2*v + w)*G[-v, 1 - v, 0, 1 - v, w])/(3*w) - 
     (20*(-1 + 2*v + w)*G[-v, 1 - v, 1, 0, w])/(3*w) + 
     (20*(-1 + 2*v + w)*G[-v, 1 - v, 1 - v, 0, w])/(3*w) - 
     (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*G[-v, 1 - v, -v, 1 - v, w])/
      (3*v*w) + (20*(-1 + 2*v + w)*G[-v, -v, 0, 1 - v, w])/(3*w) + 
     (20*(-1 + 2*v + w)*G[-v, -v, 1 - v, 0, w])/(3*w) - 
     (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*G[-v, -v, 1 - v, 1 - v, w])/
      (3*v*w) - (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*G[-v, -v, -v, 1 - v, w])/
      (3*v*w) + (10*(-1 + v + 2*w)*Log[v]^4)/(9*v) - 
     (5*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
        22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[1 - w]^3)/
      (3*(-1 + v)^3*v*(v + w)) + (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 
        8*v^5 + w - 9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 
        4*v^2*w^2 + 3*v*w^3)*Log[1 - w]^2*Log[1 - v - w])/
      (3*(-1 + v)^3*v*(v + w)) + 
     (5*(-4*Pi^2*v^2 + 15*Pi^2*v^3 - 24*Pi^2*v^4 + 22*Pi^2*v^5 - 
        12*Pi^2*v^6 + 3*Pi^2*v^7 - 8*Pi^2*v*w + 54*v^2*w + 40*Pi^2*v^2*w - 
        243*v^3*w - 87*Pi^2*v^3*w + 432*v^4*w + 116*Pi^2*v^4*w - 378*v^5*w - 
        106*Pi^2*v^5*w + 162*v^6*w + 60*Pi^2*v^6*w - 27*v^7*w - 
        15*Pi^2*v^7*w - 4*Pi^2*w^2 - 36*v*w^2 + 35*Pi^2*v*w^2 + 3*v^2*w^2 - 
        114*Pi^2*v^2*w^2 + 402*v^3*w^2 + 211*Pi^2*v^3*w^2 - 918*v^4*w^2 - 
        260*Pi^2*v^4*w^2 + 852*v^5*w^2 + 204*Pi^2*v^5*w^2 - 357*v^6*w^2 - 
        84*Pi^2*v^6*w^2 + 54*v^7*w^2 + 12*Pi^2*v^7*w^2 + 54*w^3 + 
        10*Pi^2*w^3 - 177*v*w^3 - 63*Pi^2*v*w^3 + 432*v^2*w^3 + 
        172*Pi^2*v^2*w^3 - 969*v^3*w^3 - 271*Pi^2*v^3*w^3 + 1248*v^4*w^3 + 
        276*Pi^2*v^4*w^3 - 756*v^5*w^3 - 160*Pi^2*v^5*w^3 + 168*v^6*w^3 + 
        36*Pi^2*v^6*w^3 - 135*w^4 - 12*Pi^2*w^4 + 570*v*w^4 + 65*Pi^2*v*w^4 - 
        1155*v^2*w^4 - 130*Pi^2*v^2*w^4 + 1368*v^3*w^4 + 156*Pi^2*v^3*w^4 - 
        876*v^4*w^4 - 128*Pi^2*v^4*w^4 + 228*v^5*w^4 + 40*Pi^2*v^5*w^4 + 
        108*w^5 + 10*Pi^2*w^5 - 465*v*w^5 - 29*Pi^2*v*w^5 + 774*v^2*w^5 + 
        18*Pi^2*v^2*w^5 - 585*v^3*w^5 - 28*Pi^2*v^3*w^5 + 168*v^4*w^5 + 
        20*Pi^2*v^4*w^5 - 27*w^6 - 4*Pi^2*w^6 + 108*v*w^6 - 9*Pi^2*v*w^6 - 
        135*v^2*w^6 + 18*Pi^2*v^2*w^6 + 54*v^3*w^6 + 4*Pi^2*v^3*w^6 + 
        9*Pi^2*v*w^7)*Log[w])/(27*(-1 + v)^3*v*(-1 + w)*w*(-1 + v + w)*
       (v + w)^2) + Log[v]^3*((5*(4 - 15*v + 24*v^2 - 26*v^3 + 24*v^4 - 
          15*v^5 + 4*v^6 - 18*w + 63*v*w - 99*v^2*w + 123*v^3*w - 144*v^4*w + 
          117*v^5*w - 51*v^6*w + 9*v^7*w + 36*w^2 - 108*v*w^2 + 144*v^2*w^2 - 
          159*v^3*w^2 + 162*v^4*w^2 - 99*v^5*w^2 + 24*v^6*w^2 - 40*w^3 + 
          84*v*w^3 - 75*v^2*w^3 + 62*v^3*w^3 - 51*v^4*w^3 + 24*v^5*w^3 - 
          4*v^6*w^3 + 24*w^4 - 18*v^2*w^4 + 3*v^3*w^4 - 6*w^5 - 54*v*w^5 + 
          36*v^2*w^5 - 3*v^3*w^5 + 39*v*w^6 - 12*v^2*w^6 - 9*v*w^7))/
        (27*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) - 
       (10*(-1 + v + 2*w)*Log[w])/(3*v)) + 
     Log[v]^2*((5*Pi^2*(-1 + v + 2*w))/(9*v) + 
       (5*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[1 - w])/
        (3*(-1 + v)^3*v*(v + w)) - (5*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 
          4*v^5 - 13*v*w + 63*v^2*w - 120*v^3*w + 112*v^4*w - 51*v^5*w + 
          9*v^6*w - 4*w^2 + 63*v*w^2 - 189*v^2*w^2 + 238*v^3*w^2 - 
          141*v^4*w^2 + 33*v^5*w^2 + 12*w^3 - 120*v*w^3 + 238*v^2*w^3 - 
          180*v^3*w^3 + 54*v^4*w^3 - 4*v^5*w^3 - 12*w^4 + 112*v*w^4 - 
          141*v^2*w^4 + 54*v^3*w^4 - 4*v^4*w^4 + 4*w^5 - 51*v*w^5 + 
          33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6)*Log[w])/(9*(-1 + v)^3*v*
         (-1 + w)^3*w*(-1 + v + w)) + (10*(-1 + v + 2*w)*Log[w]^2)/(3*v)) + 
     Log[1 - w]*((5*Pi^2*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 
          9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 
          3*v*w^3))/(9*(-1 + v)^3*v*(v + w)) + 
       (5*(18 - 43*v + 32*v^2 - 13*v^3 + 12*v^4 - 6*v^5 - 63*w + 131*v*w - 
          88*v^2*w + 32*v^3*w - 24*v^4*w + 12*v^5*w + 81*w^2 - 142*v*w^2 + 
          98*v^2*w^2 - 19*v^3*w^2 - 45*w^3 + 63*v*w^3 - 60*v^2*w^3 + 
          6*v^3*w^3 + 9*w^4 - 9*v*w^4 + 18*v^2*w^4)*Log[w])/
        (9*(-1 + v)^2*v^2*(-1 + w)*(-1 + v + w)) + 
       (5*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[w]^2)/
        (3*(-1 + v)^3*v*(v + w)) + Log[1 - v - w]*
        ((-10*Pi^2*(-1 + v + 2*w))/(9*v) - 
         (10*(-4*v + 15*v^2 - 24*v^3 + 22*v^4 - 12*v^5 + 3*v^6 - 4*w + 
            15*v*w - 74*v^3*w + 132*v^4*w - 93*v^5*w + 24*v^6*w + 3*w^2 + 
            12*v*w^2 - 93*v^2*w^2 + 186*v^3*w^2 - 156*v^4*w^2 + 48*v^5*w^2 - 
            3*w^3 - 2*v*w^3 + 21*v^2*w^3 - 36*v^3*w^3 + 20*v^4*w^3 + 4*w^4 - 
            24*v*w^4 + 33*v^2*w^4 - 4*v^3*w^4 + 9*v*w^5)*Log[w])/
          (9*(-1 + v)^3*v*w*(-1 + v + w)*(v + w)))) + 
     Log[1 - v]^3*((-10*(-3*v + 6*v^2 - 13*w + 16*v*w + 26*w^2)*Log[v])/
        (9*v*w) - (10*(-v + 2*v^2 + 2*w - v*w - 4*w^2)*Log[v + w])/(3*v*w)) + 
     Log[1 - v - w]^2*((5*(-(Pi^2*v^3) + 2*Pi^2*v^4 - 8*v*w - 8*v^2*w - 
          3*Pi^2*v^2*w + 16*v^3*w + 6*Pi^2*v^3*w - 8*v*w^2 - 3*Pi^2*v*w^2 + 
          32*v^2*w^2 + 8*Pi^2*v^2*w^2 - Pi^2*w^3 + 16*v*w^3 + 6*Pi^2*v*w^3 + 
          2*Pi^2*w^4))/(9*v*w*(v + w)^2) - 
       (5*(6*v^2 - 12*v^3 + 15*v^4 + 6*v*w - 30*v^2*w + 45*v^3*w + 8*w^2 - 
          28*v*w^2 + 53*v^2*w^2 - 10*w^3 + 31*v*w^3 + 8*w^4)*Log[w])/
        (9*v*(v + w)^3) - (10*(3*v^3 - 3*v^4 + 4*v^5 + 6*v*w + 3*v^2*w - 
          24*v^3*w + 26*v^4*w - 36*v^5*w + 18*v^6*w - 15*v*w^2 - 33*v^2*w^2 + 
          67*v^3*w^2 - 90*v^4*w^2 + 72*v^5*w^2 + 3*w^3 - 6*v*w^3 + 
          68*v^2*w^3 - 75*v^3*w^3 + 84*v^4*w^3 - 4*v^5*w^3 - 12*w^4 + 
          31*v*w^4 - 18*v^2*w^4 + 6*v^3*w^4 + v^4*w^4 + 14*w^5 + 3*v*w^5 - 
          51*v^2*w^5 + 23*v^3*w^5 - 36*v*w^6 + 31*v^2*w^6 - 9*w^7 + 
          17*v*w^7 + 4*w^8)*Log[v + w])/(9*v*(-1 + w)^3*w*(-1 + v + w)*
         (v + w)^2)) + Log[1 - v]^2*
      ((5*Pi^2*(-v + 2*v^2 - 4*w + 5*v*w + 8*w^2))/(9*v*w) + 
       (5*(-9*v + 18*v^2 - w + 10*v*w + 2*w^2)*Log[v]^2)/(3*v*w) - 
       (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[1 - w])/
        (3*(-1 + v)^3*v*(v + w)) + (20*(-v + 2*v^2 + 2*w - v*w - 4*w^2)*
         Log[1 - v - w]*Log[v + w])/(3*v*w) + 
       (10*(-v + 2*v^2 + 2*w - v*w - 4*w^2)*Log[w]*Log[v + w])/(3*v*w) - 
       (5*(-v + 2*v^2 + 5*w - 4*v*w - 10*w^2)*Log[v + w]^2)/(3*v*w) + 
       Log[v]*((-5*(4 - 15*v + 24*v^2 - 26*v^3 + 24*v^4 - 15*v^5 + 4*v^6 - 
            18*w + 63*v*w - 99*v^2*w + 123*v^3*w - 144*v^4*w + 117*v^5*w - 
            51*v^6*w + 9*v^7*w + 36*w^2 - 108*v*w^2 + 144*v^2*w^2 - 
            159*v^3*w^2 + 162*v^4*w^2 - 99*v^5*w^2 + 24*v^6*w^2 - 40*w^3 + 
            84*v*w^3 - 75*v^2*w^3 + 62*v^3*w^3 - 51*v^4*w^3 + 24*v^5*w^3 - 
            4*v^6*w^3 + 24*w^4 - 18*v^2*w^4 + 3*v^3*w^4 - 6*w^5 - 54*v*w^5 + 
            36*v^2*w^5 - 3*v^3*w^5 + 39*v*w^6 - 12*v^2*w^6 - 9*v*w^7))/
          (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) - 
         (40*(-1 + v + 2*w)*Log[1 - w])/(3*v) + 
         (20*(-2*v + 4*v^2 - 3*w + 5*v*w + 6*w^2)*Log[1 - v - w])/(3*v*w) - 
         (10*(-3*v + 6*v^2 + 5*w - 2*v*w - 10*w^2)*Log[w])/(3*v*w) - 
         (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w])/(3*v*w))) + 
     (20*(-v + 2*v^2 + 2*w - v*w - 4*w^2)*PolyLog[2, v]^2)/(3*v*w) + 
     Log[1 - v]*((20*(-1 + v + 2*w)*Log[v])/(3*v) - 
       (10*(-1 + v + 2*w)*Log[1 - w])/(3*v))*PolyLog[2, v^2] + 
     ((-10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[1 - w])/
        (3*(-1 + v)^3*v*(v + w)) + Log[1 - v]*((20*(-1 + v + 2*w)*Log[v])/
          (3*v) - (20*(-1 + v + 2*w)*Log[1 - w])/(3*v)) - 
       (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[w])/
        (3*(-1 + v)^3*v*(v + w)))*PolyLog[2, -(v/(-1 + w))] + 
     Log[1 - v]*((-20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v])/(3*v*w) + 
       (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w])/(3*v*w))*
      PolyLog[2, -(v/w)] + 
     ((5*(18 - 43*v + 32*v^2 - 13*v^3 + 12*v^4 - 6*v^5 - 63*w + 131*v*w - 
          88*v^2*w + 32*v^3*w - 24*v^4*w + 12*v^5*w + 81*w^2 - 142*v*w^2 + 
          98*v^2*w^2 - 19*v^3*w^2 - 45*w^3 + 63*v*w^3 - 60*v^2*w^3 + 
          6*v^3*w^3 + 9*w^4 - 9*v*w^4 + 18*v^2*w^4))/(9*(-1 + v)^2*v^2*
         (-1 + w)*(-1 + v + w)) + (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 
          4*w^3)*Log[1 - v])/(9*v*w*(-1 + v + w)) - 
       (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*Log[v])/
        (9*v*w*(-1 + v + w)) + (10*(-6*v^2 + 15*v^3 - 9*v^4 - 3*v^5 + 3*v^6 - 
          3*w + 6*v*w + 3*v^2*w - 6*v^3*w - 6*v^4*w + 6*v^5*w + 3*w^2 - 
          7*v*w^2 - 3*v^3*w^2 + 7*v^4*w^2 - 4*w^3 + 9*v^2*w^3 + 4*v^3*w^3 + 
          9*v*w^4)*Log[w])/(9*(-1 + v)^3*v*(-1 + v + w)*(v + w)))*
      PolyLog[2, w] + ((-10*Pi^2*(-1 + 2*v + w))/(9*w) - 
       (20*(-1 + v + 2*w)*Log[1 - v]*Log[v])/(3*v) + 
       Log[v]*((-10*(-4*v + 3*v^2 - 3*v^3 + 4*v^4 - 4*w + 15*v*w + 12*v^2*w - 
            2*v^3*w - 24*v^4*w + 9*v^5*w + 15*w^2 - 93*v^2*w^2 + 21*v^3*w^2 + 
            33*v^4*w^2 - 24*w^3 - 74*v*w^3 + 186*v^2*w^3 - 36*v^3*w^3 - 
            4*v^4*w^3 + 22*w^4 + 132*v*w^4 - 156*v^2*w^4 + 20*v^3*w^4 - 
            12*w^5 - 93*v*w^5 + 48*v^2*w^5 + 3*w^6 + 24*v*w^6))/
          (9*v*(-1 + w)^3*w*(-1 + v + w)*(v + w)) + 
         (20*(-1 + v + 2*w)*Log[1 - v - w])/(3*v)))*
      PolyLog[2, -(w/(-1 + v))] + ((10*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v]^2)/
        (3*v*w) + Log[1 - v]*((10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 
            13*v*w + 63*v^2*w - 120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 
            4*w^2 + 63*v*w^2 - 189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 
            33*v^5*w^2 + 12*w^3 - 120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 
            54*v^4*w^3 - 4*v^5*w^3 - 12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 
            54*v^3*w^4 - 4*v^4*w^4 + 4*w^5 - 51*v*w^5 + 33*v^2*w^5 - 
            4*v^3*w^5 + 9*v*w^6))/(9*(-1 + v)^3*v*(-1 + w)^3*w*
           (-1 + v + w)) + (20*(-1 + v + 2*w)*Log[v])/(3*v)))*
      PolyLog[2, -(w/v)] - (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 
        9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*
       Log[1 - w]*PolyLog[2, v/(-1 + v + w)])/(3*(-1 + v)^3*v*(v + w)) + 
     Log[1 - v]*((-20*(v - w)*(-1 + 2*v + 2*w)*Log[v])/(3*v*w) + 
       (20*(v - w)*(-1 + 2*v + 2*w)*Log[v + w])/(3*v*w))*
      PolyLog[2, w/(v*(-1 + v + w))] + 
     (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
        22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[1 - w]*
       PolyLog[2, (v*w)/(-1 + v + w)])/(3*(-1 + v)^3*v*(v + w)) + 
     ((-20*(-1 + v + 2*w)*Log[1 - v]*Log[v])/(3*v) + 
       (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v))*
      PolyLog[2, (-1 + v + w)/(-1 + v)] + 
     ((-10*Pi^2*(-1 + v + 2*w))/(9*v) + Log[1 - v]*
        ((-10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3))/
          (9*v*w*(-1 + v + w)) + (40*(-1 + v + 2*w)*Log[v])/(3*v)) + 
       (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*Log[1 - v - w])/
        (9*v*w*(-1 + v + w)) + (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*
         Log[w])/(9*v*w*(-1 + v + w)))*PolyLog[2, (-1 + v + w)/v] + 
     ((20*(-1 + v + 2*w)*Log[1 - v]*Log[v])/(3*v) - 
       (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v))*
      PolyLog[2, (-1 + v + w)/(-1 + w)] + 
     ((-20*(-1 + v + 2*w)*Log[1 - v]*Log[v])/(3*v) + 
       (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v))*
      PolyLog[2, -((-1 + v + w)/((-1 + v)*(-1 + w)))] + 
     ((-20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v]^2)/(3*v*w) + 
       (10*(-4 + 15*v - 24*v^2 + 18*v^3 - 9*v^5 + 4*v^6 + 18*w - 63*v*w + 
          81*v^2*w - 21*v^3*w - 72*v^4*w + 99*v^5*w - 51*v^6*w + 9*v^7*w - 
          36*w^2 + 126*v*w^2 - 144*v^2*w^2 + 21*v^3*w^2 + 90*v^4*w^2 - 
          81*v^5*w^2 + 24*v^6*w^2 + 48*w^3 - 186*v*w^3 + 213*v^2*w^3 - 
          62*v^3*w^3 - 27*v^4*w^3 + 18*v^5*w^3 - 4*v^6*w^3 - 48*w^4 + 
          216*v*w^4 - 234*v^2*w^4 + 75*v^3*w^4 + 30*w^5 - 162*v*w^5 + 
          144*v^2*w^5 - 39*v^3*w^5 - 8*w^6 + 63*v*w^6 - 36*v^2*w^6 + 
          8*v^3*w^6 - 9*v*w^7)*Log[1 - v - w])/(9*(-1 + v)^3*v*(-1 + w)^3*w*
         (-1 + v + w)) + (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v) + 
       Log[1 - v]*((-10*(-4 + 15*v - 24*v^2 + 18*v^3 - 9*v^5 + 4*v^6 + 18*w - 
            63*v*w + 81*v^2*w - 21*v^3*w - 72*v^4*w + 99*v^5*w - 51*v^6*w + 
            9*v^7*w - 36*w^2 + 126*v*w^2 - 144*v^2*w^2 + 21*v^3*w^2 + 
            90*v^4*w^2 - 81*v^5*w^2 + 24*v^6*w^2 + 48*w^3 - 186*v*w^3 + 
            213*v^2*w^3 - 62*v^3*w^3 - 27*v^4*w^3 + 18*v^5*w^3 - 4*v^6*w^3 - 
            48*w^4 + 216*v*w^4 - 234*v^2*w^4 + 75*v^3*w^4 + 30*w^5 - 
            162*v*w^5 + 144*v^2*w^5 - 39*v^3*w^5 - 8*w^6 + 63*v*w^6 - 
            36*v^2*w^6 + 8*v^3*w^6 - 9*v*w^7))/(9*(-1 + v)^3*v*(-1 + w)^3*w*
           (-1 + v + w)) - (20*(-1 + v + 2*w)*Log[v])/(3*v) + 
         (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v - w])/(3*v*w)))*
      PolyLog[2, (-1 + v + w)/w] + 
     ((10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*Log[1 - v])/
        (9*v*w*(-1 + v + w)) + (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + 
          w - 9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 
          3*v*w^3)*Log[1 - w])/(3*(-1 + v)^3*v*(v + w)) - 
       (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*Log[1 - v - w])/
        (9*v*w*(-1 + v + w)))*PolyLog[2, (-1 + v + w)/(v*w)] + 
     ((20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v]^2)/(3*v*w) - 
       (10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 13*v*w + 63*v^2*w - 
          120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 4*w^2 + 63*v*w^2 - 
          189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 33*v^5*w^2 + 12*w^3 - 
          120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 54*v^4*w^3 - 4*v^5*w^3 - 
          12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 54*v^3*w^4 - 4*v^4*w^4 + 4*w^5 - 
          51*v*w^5 + 33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6)*Log[1 - v - w])/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) - 
       (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v) + 
       Log[1 - v]*((10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 13*v*w + 
            63*v^2*w - 120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 4*w^2 + 
            63*v*w^2 - 189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 33*v^5*w^2 + 
            12*w^3 - 120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 54*v^4*w^3 - 
            4*v^5*w^3 - 12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 54*v^3*w^4 - 
            4*v^4*w^4 + 4*w^5 - 51*v*w^5 + 33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6))/
          (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) + 
         (40*(-1 + v + 2*w)*Log[v])/(3*v) - (20*(v - w)*(-1 + 2*v + 2*w)*
           Log[1 - v - w])/(3*v*w) - (20*(-1 + v + 2*w)*Log[v + w])/(3*v)))*
      PolyLog[2, (v*(-1 + v + w))/w] + 
     ((-20*(-1 + v + 2*w)*Log[1 - v]*Log[v])/(3*v) + 
       (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v))*
      PolyLog[2, (-1 + v + w)/(v + w)] + 
     ((20*(-1 + v + 2*w)*Log[1 - v]*Log[v])/(3*v) - 
       (20*(-1 + v + 2*w)*Log[v]*Log[1 - v - w])/(3*v))*
      PolyLog[2, (v*(-1 + v + w))/((-1 + v)*(v + w))] + 
     ((-5*(18*v^4 - 63*v^5 + 81*v^6 - 45*v^7 + 9*v^8 + 36*v^3*w - 151*v^4*w + 
          248*v^5*w - 196*v^6*w + 72*v^7*w - 9*v^8*w + 12*v^2*w^2 - 
          150*v^3*w^2 + 335*v^4*w^2 - 262*v^5*w^2 + 80*v^6*w^2 - 33*v^7*w^2 + 
          18*v^8*w^2 + 36*v*w^3 - 150*v^2*w^3 + 288*v^3*w^3 - 193*v^4*w^3 - 
          4*v^5*w^3 + 17*v^6*w^3 + 24*v^7*w^3 + 18*w^4 - 151*v*w^4 + 
          335*v^2*w^4 - 193*v^3*w^4 - 66*v^4*w^4 + 93*v^5*w^4 - 18*v^6*w^4 - 
          63*w^5 + 248*v*w^5 - 262*v^2*w^5 - 4*v^3*w^5 + 93*v^4*w^5 - 
          48*v^5*w^5 + 81*w^6 - 196*v*w^6 + 80*v^2*w^6 + 17*v^3*w^6 - 
          18*v^4*w^6 - 45*w^7 + 72*v*w^7 - 33*v^2*w^7 + 24*v^3*w^7 + 9*w^8 - 
          9*v*w^8 + 18*v^2*w^8))/(9*(-1 + v)^2*v^2*(-1 + w)^2*w^2*
         (v + w)^2) + (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v]^2)/(3*v*w) - 
       (20*(2 - 3*v + 3*v^2 - 9*w + 15*v*w - 12*v^2*w - 12*v^3*w + 9*v^4*w + 
          18*w^2 - 39*v*w^2 + 27*v^2*w^2 + 12*v^3*w^2 - 24*w^3 + 57*v*w^3 - 
          30*v^2*w^3 + 24*w^4 - 42*v*w^4 + 12*v^2*w^4 - 15*w^5 + 12*v*w^5 + 
          4*w^6)*Log[1 - v - w])/(9*v*(-1 + w)^3*w*(-1 + v + w)) + 
       Log[v]*((-10*(3*v^3 - 3*v^4 + 4*v^5 - 6*v*w + 9*v^2*w + 3*v^3*w - 
            v^4*w + 3*v*w^2 + 18*v^2*w^2 - 23*v^3*w^2 - 3*w^3 + 15*v*w^3 - 
            31*v^2*w^3 + 3*w^4 - 17*v*w^4 - 4*w^5))/(9*v*w*(-1 + v + w)*
           (v + w)^2) - (40*(-1 + v + 2*w)*Log[1 - v - w])/(3*v)) + 
       (10*(3*v^3 - 3*v^4 + 4*v^5 + 6*v*w - 3*v^2*w - 15*v^3*w + 17*v^4*w - 
          9*v*w^2 - 18*v^2*w^2 + 31*v^3*w^2 - 3*w^3 - 3*v*w^3 + 23*v^2*w^3 + 
          3*w^4 + v*w^4 - 4*w^5)*Log[w])/(9*v*w*(-1 + v + w)*(v + w)^2) + 
       Log[1 - v]*((10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 13*v*w + 
            63*v^2*w - 120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 4*w^2 + 
            63*v*w^2 - 189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 33*v^5*w^2 + 
            12*w^3 - 120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 54*v^4*w^3 - 
            4*v^5*w^3 - 12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 54*v^3*w^4 - 
            4*v^4*w^4 + 4*w^5 - 51*v*w^5 + 33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6))/
          (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) - 
         (20*(-v + 2*v^2 + 3*w - 2*v*w - 6*w^2)*Log[v])/(3*v*w) - 
         (20*(-1 + v + 2*w)*Log[1 - w])/(3*v) - (20*(v - w)*(-1 + 2*v + 2*w)*
           Log[1 - v - w])/(3*v*w) - (20*(-1 + 2*v + w)*Log[w])/(3*w) + 
         (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w])/(3*v*w)))*
      PolyLog[2, v + w] + PolyLog[2, v]*
      ((5*(18*v - 63*v^2 + 81*v^3 - 45*v^4 + 9*v^5 - 43*v*w + 131*v^2*w - 
          142*v^3*w + 63*v^4*w - 9*v^5*w - 4*Pi^2*w^2 + 32*v*w^2 + 
          12*Pi^2*v*w^2 - 88*v^2*w^2 - 12*Pi^2*v^2*w^2 + 98*v^3*w^2 + 
          4*Pi^2*v^3*w^2 - 60*v^4*w^2 + 18*v^5*w^2 + 20*Pi^2*w^3 - 13*v*w^3 - 
          48*Pi^2*v*w^3 + 32*v^2*w^3 + 36*Pi^2*v^2*w^3 - 19*v^3*w^3 - 
          8*Pi^2*v^3*w^3 + 6*v^4*w^3 - 36*Pi^2*w^4 + 12*v*w^4 + 
          68*Pi^2*v*w^4 - 24*v^2*w^4 - 36*Pi^2*v^2*w^4 + 4*Pi^2*v^3*w^4 + 
          28*Pi^2*w^5 - 6*v*w^5 - 40*Pi^2*v*w^5 + 12*v^2*w^5 + 
          12*Pi^2*v^2*w^5 - 8*Pi^2*w^6 + 8*Pi^2*v*w^6))/
        (9*(-1 + v)*v*(-1 + w)^2*w^2*(-1 + v + w)) - 
       (10*(-1 + 2*v + w)*Log[1 - v]^2)/w + 
       (10*(-v + 2*v^2 - 3*w + 4*v*w + 6*w^2)*Log[v]^2)/(3*v*w) + 
       (40*(-1 + v + 2*w)*Log[1 - w]*Log[1 - v - w])/(3*v) - 
       (10*(-v + 2*v^2 - 2*w + 3*v*w + 4*w^2)*Log[1 - v - w]^2)/(3*v*w) - 
       (10*(-4 + 6*v - 6*v^2 + 4*v^3 + 3*w - 3*w^2)*Log[w])/
        (9*v*w*(-1 + v + w)) + Log[1 - v - w]*
        ((10*(v - w)*(-1 + 3*v - 3*v^2 + v^3 + 3*w - 6*v*w - v^2*w + 
            11*v^3*w - 10*v^4*w + 3*v^5*w - 3*w^2 - v*w^2 + 14*v^2*w^2 - 
            14*v^3*w^2 + 4*v^4*w^2 + w^3 + 11*v*w^3 - 14*v^2*w^3 + 
            5*v^3*w^3 - 10*v*w^4 + 4*v^2*w^4 + 3*v*w^5))/
          (3*(-1 + v)^3*v*(-1 + w)^3*w) + (20*(-1 + 2*v + w)*Log[w])/(3*w)) + 
       (10*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w]^2)/(3*v*w) + 
       Log[1 - v]*((-10*(4 - 15*v + 24*v^2 - 26*v^3 + 24*v^4 - 15*v^5 + 
            4*v^6 - 18*w + 63*v*w - 99*v^2*w + 123*v^3*w - 144*v^4*w + 
            117*v^5*w - 51*v^6*w + 9*v^7*w + 36*w^2 - 108*v*w^2 + 
            144*v^2*w^2 - 159*v^3*w^2 + 162*v^4*w^2 - 99*v^5*w^2 + 
            24*v^6*w^2 - 40*w^3 + 84*v*w^3 - 75*v^2*w^3 + 62*v^3*w^3 - 
            51*v^4*w^3 + 24*v^5*w^3 - 4*v^6*w^3 + 24*w^4 - 18*v^2*w^4 + 
            3*v^3*w^4 - 6*w^5 - 54*v*w^5 + 36*v^2*w^5 - 3*v^3*w^5 + 
            39*v*w^6 - 12*v^2*w^6 - 9*v*w^7))/(9*(-1 + v)^3*v*(-1 + w)^3*w*
           (-1 + v + w)) + (20*(-v + 2*v^2 + 2*w - v*w - 4*w^2)*Log[v])/
          (3*v*w) - (20*(-1 + v + 2*w)*Log[1 - w])/(3*v) + 
         (20*(-2*v + 4*v^2 - w + 3*v*w + 2*w^2)*Log[1 - v - w])/(3*v*w) - 
         (20*(-1 + 2*v + w)*Log[v + w])/(3*w)) + 
       Log[v]*((10*(-3*v + 3*v^2 - 4*v^3 + 6*v*w - 7*v^2*w + 9*v^4*w - 
            6*w^2 + 3*v*w^2 + 9*v^3*w^2 + 15*w^3 - 6*v*w^3 - 3*v^2*w^3 + 
            4*v^3*w^3 - 9*w^4 - 6*v*w^4 + 7*v^2*w^4 - 3*w^5 + 6*v*w^5 + 
            3*w^6))/(9*(-1 + w)^3*w*(-1 + v + w)*(v + w)) - 
         (20*(-1 + v + 2*w)*Log[1 - v - w])/v - 
         (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w])/(3*v*w)) + 
       (20*(-1 + 2*v + w)*PolyLog[2, -(w/(-1 + v))])/(3*w) + 
       (20*(-1 + v + 2*w)*PolyLog[2, -(w/v)])/(3*v) + 
       (40*(-1 + v + 2*w)*PolyLog[2, (-1 + v + w)/v])/(3*v) - 
       (20*(-1 + 2*v + w)*PolyLog[2, v + w])/(3*w)) + 
     Log[1 - v]*((-20*(-1 + v + 2*w)*Log[1 - w])/(3*v) + 
       (40*(-1 + v + 2*w)*Log[v + w])/(3*v))*PolyLog[2, (v + w)/(-1 + w)] + 
     Log[1 - v]*((-20*(-1 + v + 2*w)*Log[v])/(3*v) + 
       (20*(-1 + v + 2*w)*Log[1 - w])/(3*v) - (20*(-1 + v + 2*w)*Log[v + w])/
        (3*v))*PolyLog[2, -((v*(v + w))/(-1 + w))] + 
     Log[1 - v]*((-20*(v - w)*(-1 + 2*v + 2*w)*Log[v])/(3*v*w) + 
       (20*(v - w)*(-1 + 2*v + 2*w)*Log[v + w])/(3*v*w))*
      PolyLog[2, (v + w)/(-1 + v + w)] + Log[1 - v]*
      ((-20*(-1 + v + 2*w)*Log[v])/(3*v) + (20*(-1 + v + 2*w)*Log[v + w])/
        (3*v))*PolyLog[2, (v - v*w)/(v + w)] + 
     ((-10*(6*v - 6*v^2 + 4*v^3 - 3*w - 6*v*w + 3*v^2*w + 3*w^2 + 3*v*w^2 - 
          4*w^3))/(9*v*w*(-1 + v + w)) - (20*(-1 + v + 2*w)*Log[1 - v])/v + 
       (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v])/(3*v*w) - 
       (20*(-1 + v + 2*w)*Log[1 - w])/v + 
       (20*(-2*v + 4*v^2 - 3*w + 5*v*w + 6*w^2)*Log[1 - v - w])/(3*v*w) - 
       (20*(-1 + 2*v + w)*Log[v + w])/(3*w))*PolyLog[3, 1 - v] + 
     (20*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, -v^(-1)])/(3*v) + 
     ((10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3))/(9*v*w*(-1 + v + w)) + 
       (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v])/(3*v*w))*
      PolyLog[3, (-1 + v)/v] + (20*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, -v])/
      (3*v) + ((-10*(6*v^2 - 24*v^3 + 40*v^4 - 36*v^5 + 18*v^6 - 4*v^7 - 
          6*v*w + 30*v^2*w - 77*v^3*w + 135*v^4*w - 180*v^5*w + 176*v^6*w - 
          105*v^7*w + 27*v^8*w - 3*w^2 + 66*v*w^2 - 297*v^2*w^2 + 
          657*v^3*w^2 - 837*v^4*w^2 + 630*v^5*w^2 - 267*v^6*w^2 + 
          51*v^7*w^2 + 12*w^3 - 167*v*w^3 + 615*v^2*w^3 - 1146*v^3*w^3 + 
          1126*v^4*w^3 - 531*v^5*w^3 + 87*v^6*w^3 + 4*v^7*w^3 - 14*w^4 + 
          129*v*w^4 - 426*v^2*w^4 + 784*v^3*w^4 - 648*v^4*w^4 + 207*v^5*w^4 - 
          14*v^6*w^4 + 63*v*w^5 - 45*v^2*w^5 - 189*v^3*w^5 + 171*v^4*w^5 - 
          36*v^5*w^5 + 9*w^6 - 157*v*w^6 + 171*v^2*w^6 - 9*v^3*w^6 - 
          14*v^4*w^6 - 4*w^7 + 90*v*w^7 - 54*v^2*w^7 + 4*v^3*w^7 - 18*v*w^8))/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)*(v + w)) + 
       (20*(-2*v + 4*v^2 + w + v*w - 2*w^2)*Log[1 - v])/(3*v*w) + 
       (20*(-1 + v + 2*w)*Log[v])/(3*v) - (20*(-1 + v + 2*w)*Log[1 - w])/v - 
       (20*(-v + 2*v^2 + 3*w - 2*v*w - 6*w^2)*Log[1 - v - w])/(3*v*w))*
      PolyLog[3, v] + (20*(-1 + v + 2*w)*Log[v]*PolyLog[3, v/(-1 + v)])/
      (3*v) - (20*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, v^2])/(3*v) + 
     ((-10*(-1 + w)*(4 - 3*v + 3*v^2 - 5*w + 3*v*w + 4*w^2))/
        (9*v*w*(-1 + v + w)) - (20*(-1 + v + 2*w)*Log[1 - v])/(3*v) + 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, 1 - w] + 
     ((-10*(-6*v^3 + 24*v^4 - 40*v^5 + 36*v^6 - 18*v^7 + 4*v^8 - 12*v*w + 
          30*v^2*w + 30*v^3*w - 185*v^4*w + 303*v^5*w - 324*v^6*w + 
          260*v^7*w - 129*v^8*w + 27*v^9*w + 30*v*w^2 - 24*v^2*w^2 - 
          229*v^3*w^2 + 636*v^4*w^2 - 855*v^5*w^2 + 760*v^6*w^2 - 
          420*v^7*w^2 + 102*v^8*w^2 - 6*w^3 + 30*v*w^3 - 203*v^2*w^3 + 
          600*v^3*w^3 - 861*v^4*w^3 + 738*v^5*w^3 - 408*v^6*w^3 + 
          114*v^7*w^3 - 4*v^8*w^3 + 24*w^4 - 151*v*w^4 + 408*v^2*w^4 - 
          507*v^3*w^4 + 204*v^4*w^4 + 63*v^5*w^4 - 60*v^6*w^4 + 10*v^7*w^4 - 
          32*w^5 + 153*v*w^5 - 261*v^2*w^5 + 18*v^3*w^5 + 321*v^4*w^5 - 
          240*v^5*w^5 + 50*v^6*w^5 + 12*w^6 - 60*v*w^6 + 68*v^2*w^6 + 
          132*v^3*w^6 - 192*v^4*w^6 + 58*v^5*w^6 + 6*w^7 + 28*v*w^7 - 
          36*v^2*w^7 - 42*v^3*w^7 + 26*v^4*w^7 - 4*w^8 - 27*v*w^8 + 
          18*v^2*w^8 + 4*v^3*w^8 + 9*v*w^9))/(9*(-1 + v)^3*v*(-1 + w)^3*w*
         (-1 + v + w)*(v + w)^2) - (40*(-1 + 2*v + w)*Log[1 - v])/(3*w) - 
       (40*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, 1 - v - w] + 
     ((-10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3))/
        (3*(-1 + v)^3*v*(v + w)) - (20*(-1 + v + 2*w)*Log[1 - v])/(3*v))*
      PolyLog[3, -(v/(-1 + w))] + (10*(-4*v + 15*v^2 - 24*v^3 + 22*v^4 - 
        12*v^5 + 3*v^6 - 4*w + 15*v*w + 12*v^2*w - 104*v^3*w + 150*v^4*w - 
        87*v^5*w + 18*v^6*w + 9*w^2 - 99*v^2*w^2 + 198*v^3*w^2 - 
        144*v^4*w^2 + 36*v^5*w^2 - 9*w^3 + 12*v*w^3 + 21*v^2*w^3 - 
        30*v^3*w^3 + 6*v^4*w^3 + 12*w^4 - 24*v*w^4 + 15*v^2*w^4 - 
        12*v^3*w^4 - 9*v*w^5)*PolyLog[3, w])/(9*(-1 + v)^3*v*w*(-1 + v + w)*
       (v + w)) + ((-10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 
          22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3))/
        (3*(-1 + v)^3*v*(v + w)) + (20*(-1 + v + 2*w)*Log[1 - v])/(3*v) - 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, -(w/(-1 + v))] + 
     ((-10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 13*v*w + 63*v^2*w - 
          120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 4*w^2 + 63*v*w^2 - 
          189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 33*v^5*w^2 + 12*w^3 - 
          120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 54*v^4*w^3 - 4*v^5*w^3 - 
          12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 54*v^3*w^4 - 4*v^4*w^4 + 4*w^5 - 
          51*v*w^5 + 33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6))/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) + 
       (40*(-1 + v + 2*w)*Log[1 - v])/(3*v) - (20*(-1 + v + 2*w)*Log[v])/
        (3*v))*PolyLog[3, -(w/v)] + 
     (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
        22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*
       PolyLog[3, (v*w)/((-1 + v)*(-1 + w))])/(3*(-1 + v)^3*v*(v + w)) + 
     ((-10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3))/
        (3*(-1 + v)^3*v*(v + w)) - (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v])/
        (3*v*w) - (20*(-1 + v + 2*w)*Log[v])/(3*v))*
      PolyLog[3, (-1 + v + w)/(-1 + v)] - 
     (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*PolyLog[3, (-1 + v + w)/v])/
      (9*v*w*(-1 + v + w)) + 
     ((-10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3))/
        (3*(-1 + v)^3*v*(v + w)) + (20*(-1 + v + 2*w)*Log[v])/(3*v))*
      PolyLog[3, (-1 + v + w)/(-1 + w)] + 
     ((10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
          22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3))/
        (3*(-1 + v)^3*v*(v + w)) - (20*(-1 + v + 2*w)*Log[v])/(3*v))*
      PolyLog[3, -((-1 + v + w)/((-1 + v)*(-1 + w)))] + 
     ((-10*(-4 + 15*v - 24*v^2 + 18*v^3 - 9*v^5 + 4*v^6 + 18*w - 63*v*w + 
          81*v^2*w - 21*v^3*w - 72*v^4*w + 99*v^5*w - 51*v^6*w + 9*v^7*w - 
          36*w^2 + 126*v*w^2 - 144*v^2*w^2 + 21*v^3*w^2 + 90*v^4*w^2 - 
          81*v^5*w^2 + 24*v^6*w^2 + 48*w^3 - 186*v*w^3 + 213*v^2*w^3 - 
          62*v^3*w^3 - 27*v^4*w^3 + 18*v^5*w^3 - 4*v^6*w^3 - 48*w^4 + 
          216*v*w^4 - 234*v^2*w^4 + 75*v^3*w^4 + 30*w^5 - 162*v*w^5 + 
          144*v^2*w^5 - 39*v^3*w^5 - 8*w^6 + 63*v*w^6 - 36*v^2*w^6 + 
          8*v^3*w^6 - 9*v*w^7))/(9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) - 
       (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v])/(3*v*w) - 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, (-1 + v + w)/w] + 
     (10*(-4 + 3*v - 3*v^2 + 6*w - 6*w^2 + 4*w^3)*
       PolyLog[3, (-1 + v + w)/(v*w)])/(9*v*w*(-1 + v + w)) + 
     ((10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 13*v*w + 63*v^2*w - 
          120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 4*w^2 + 63*v*w^2 - 
          189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 33*v^5*w^2 + 12*w^3 - 
          120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 54*v^4*w^3 - 4*v^5*w^3 - 
          12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 54*v^3*w^4 - 4*v^4*w^4 + 4*w^5 - 
          51*v*w^5 + 33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6))/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) + 
       (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v])/(3*v*w) + 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, (v*(-1 + v + w))/w] + 
     ((-20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v])/(3*v*w) - 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, v/(v + w)] + 
     (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[1 - v]*PolyLog[3, w/(v + w)])/
      (3*v*w) - (20*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, 
        -(w/((-1 + v)*(v + w)))])/(3*v) - 
     (20*(-1 + v + 2*w)*Log[v]*PolyLog[3, (-1 + v + w)/(v + w)])/(3*v) + 
     ((20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v])/(3*v*w) + 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, (v*(-1 + v + w))/
        ((-1 + v)*(v + w))] + 
     ((20*(3*v^3 - 3*v^4 + 2*v^5 - 6*v*w + 15*v^2*w - 3*v^3*w - 2*v^4*w + 
          15*v*w^2 - 16*v^3*w^2 + 3*w^3 - 3*v*w^3 - 16*v^2*w^3 - 3*w^4 - 
          2*v*w^4 + 2*w^5))/(9*v*w*(-1 + v + w)*(v + w)^2) - 
       (20*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[1 - v])/(3*v*w) - 
       (20*(-1 + v + 2*w)*Log[v])/(3*v))*PolyLog[3, v + w] - 
     (40*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, (v + w)/(-1 + w)])/(3*v) + 
     (20*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, -((v*(v + w))/(-1 + w))])/
      (3*v) - (20*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v]*
       PolyLog[3, (v + w)/(-1 + v + w)])/(3*v*w) + 
     (20*(-1 + v + 2*w)*Log[1 - v]*PolyLog[3, (v - v*w)/(v + w)])/(3*v) - 
     (10*(-4*v^2 + 15*v^3 - 24*v^4 + 22*v^5 - 12*v^6 + 3*v^7 - 20*v*w + 
        84*v^2*w - 120*v^3*w + 32*v^4*w + 84*v^5*w - 84*v^6*w + 24*v^7*w - 
        4*w^2 + 36*v*w^2 - 54*v^2*w^2 - 77*v^3*w^2 + 264*v^4*w^2 - 
        237*v^5*w^2 + 72*v^6*w^2 + 3*w^3 + 3*v*w^3 - 77*v^2*w^3 + 
        189*v^3*w^3 - 186*v^4*w^3 + 68*v^5*w^3 - 3*w^4 + 2*v*w^4 - 
        3*v^2*w^4 - 3*v^3*w^4 + 16*v^4*w^4 + 4*w^5 - 24*v*w^5 + 42*v^2*w^5 - 
        4*v^3*w^5 + 9*v*w^6)*Zeta[3])/(9*(-1 + v)^3*v*w*(-1 + v + w)*
       (v + w)^2) + (20*(-1 + 2*v + w)*Log[v + w]*Zeta[3])/(3*w) + 
     Log[1 - v - w]*((5*(54*v^2 - 4*Pi^2*v^2 - 297*v^3 + 15*Pi^2*v^3 + 
          675*v^4 - 24*Pi^2*v^4 - 810*v^5 + 22*Pi^2*v^5 + 540*v^6 - 
          12*Pi^2*v^6 - 189*v^7 + 3*Pi^2*v^7 + 27*v^8 - 36*v*w - 
          14*Pi^2*v*w - 123*v^2*w + 72*Pi^2*v^2*w + 1236*v^3*w - 
          150*Pi^2*v^3*w - 3102*v^4*w + 173*Pi^2*v^4*w + 3768*v^5*w - 
          105*Pi^2*v^5*w - 2451*v^6*w - 27*Pi^2*v^6*w + 816*v^7*w + 
          111*Pi^2*v^7*w - 108*v^8*w - 78*Pi^2*v^8*w + 18*Pi^2*v^9*w + 
          54*w^2 - 4*Pi^2*w^2 - 123*v*w^2 + 75*Pi^2*v*w^2 + 690*v^2*w^2 - 
          282*Pi^2*v^2*w^2 - 3384*v^3*w^2 + 499*Pi^2*v^3*w^2 + 7314*v^4*w^2 - 
          501*Pi^2*v^4*w^2 - 7962*v^5*w^2 + 219*Pi^2*v^5*w^2 + 4563*v^6*w^2 + 
          117*Pi^2*v^6*w^2 - 1287*v^7*w^2 - 183*Pi^2*v^7*w^2 + 135*v^8*w^2 + 
          60*Pi^2*v^8*w^2 - 297*w^3 + 18*Pi^2*w^3 + 1236*v*w^3 - 
          174*Pi^2*v*w^3 - 3384*v^2*w^3 + 561*Pi^2*v^2*w^3 + 7740*v^3*w^3 - 
          948*Pi^2*v^3*w^3 - 11514*v^4*w^3 + 972*Pi^2*v^4*w^3 + 
          9720*v^5*w^3 - 561*Pi^2*v^5*w^3 - 4329*v^6*w^3 + 123*Pi^2*v^6*w^3 + 
          882*v^7*w^3 + 9*Pi^2*v^7*w^3 - 54*v^8*w^3 + 675*w^4 - 36*Pi^2*w^4 - 
          3102*v*w^4 + 261*Pi^2*v*w^4 + 7314*v^2*w^4 - 765*Pi^2*v^2*w^4 - 
          11514*v^3*w^4 + 1275*Pi^2*v^3*w^4 + 11748*v^4*w^4 - 
          1338*Pi^2*v^4*w^4 - 6972*v^5*w^4 + 807*Pi^2*v^5*w^4 + 
          2073*v^6*w^4 - 237*Pi^2*v^6*w^4 - 222*v^7*w^4 + 24*Pi^2*v^7*w^4 - 
          810*w^5 + 48*Pi^2*w^5 + 3768*v*w^5 - 291*Pi^2*v*w^5 - 
          7962*v^2*w^5 + 729*Pi^2*v^2*w^5 + 9720*v^3*w^5 - 
          1110*Pi^2*v^3*w^5 - 6972*v^4*w^5 + 1005*Pi^2*v^4*w^5 + 
          2652*v^5*w^5 - 444*Pi^2*v^5*w^5 - 396*v^6*w^5 + 72*Pi^2*v^6*w^5 + 
          540*w^6 - 48*Pi^2*w^6 - 2451*v*w^6 + 207*Pi^2*v*w^6 + 
          4563*v^2*w^6 - 395*Pi^2*v^2*w^6 - 4329*v^3*w^6 + 519*Pi^2*v^3*w^6 + 
          2073*v^4*w^6 - 345*Pi^2*v^4*w^6 - 396*v^5*w^6 + 80*Pi^2*v^5*w^6 - 
          189*w^7 + 30*Pi^2*w^7 + 816*v*w^7 - 58*Pi^2*v*w^7 - 1287*v^2*w^7 + 
          78*Pi^2*v^2*w^7 + 882*v^3*w^7 - 108*Pi^2*v^3*w^7 - 222*v^4*w^7 + 
          40*Pi^2*v^4*w^7 + 27*w^8 - 8*Pi^2*w^8 - 108*v*w^8 - 15*Pi^2*v*w^8 + 
          135*v^2*w^8 + 6*Pi^2*v^2*w^8 - 54*v^3*w^8 + 8*Pi^2*v^3*w^8 + 
          9*Pi^2*v*w^9))/(27*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)*
         (v + w)^2) - (5*(2*Pi^2*v^5 - 8*Pi^2*v^6 + 10*Pi^2*v^7 - 
          4*Pi^2*v^8 - 30*v^3*w + 89*v^4*w + 6*Pi^2*v^4*w - 101*v^5*w - 
          28*Pi^2*v^5*w + 55*v^6*w + 42*Pi^2*v^6*w - 13*v^7*w - 
          24*Pi^2*v^7*w + 4*Pi^2*v^8*w - 18*v^2*w^2 + 108*v^3*w^2 + 
          6*Pi^2*v^3*w^2 - 212*v^4*w^2 - 36*Pi^2*v^4*w^2 + 188*v^5*w^2 + 
          68*Pi^2*v^5*w^2 - 76*v^6*w^2 - 52*Pi^2*v^6*w^2 + 10*v^7*w^2 + 
          14*Pi^2*v^7*w^2 - 54*v*w^3 + 182*v^2*w^3 + 2*Pi^2*v^2*w^3 - 
          238*v^3*w^3 - 20*Pi^2*v^3*w^3 + 167*v^4*w^3 + 52*Pi^2*v^4*w^3 - 
          93*v^5*w^3 - 52*Pi^2*v^5*w^3 + 18*v^6*w^3 + 18*Pi^2*v^6*w^3 - 
          18*w^4 + 160*v*w^4 - 308*v^2*w^4 - 4*Pi^2*v^2*w^4 + 184*v^3*w^4 + 
          18*Pi^2*v^3*w^4 - 66*v^4*w^4 - 24*Pi^2*v^4*w^4 + 12*v^5*w^4 + 
          10*Pi^2*v^5*w^4 + 45*w^5 - 169*v*w^5 + 165*v^2*w^5 + 
          2*Pi^2*v^2*w^5 - 69*v^3*w^5 - 4*Pi^2*v^3*w^5 + 28*v^4*w^5 + 
          2*Pi^2*v^4*w^5 - 36*w^6 + 72*v*w^6 - 42*v^2*w^6 + 42*v^3*w^6 + 
          9*w^7 - 9*v*w^7 + 18*v^2*w^7)*Log[w])/(9*(-1 + v)^2*v^2*(-1 + w)*w*
         (v + w)^3) + (20*(-1 + 2*v + w)*Zeta[3])/(3*w)) + 
     Log[1 - v]*((5*Pi^2*(4 - 3*v + 3*v^2 - 6*w + 6*w^2 - 4*w^3))/
        (27*v*w*(-1 + v + w)) - (10*(-v + 2*v^2 + 10*w - 9*v*w - 20*w^2)*
         Log[v]^3)/(9*v*w) - (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + 
          w - 9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 
          3*v*w^3)*Log[1 - w]^2)/(3*(-1 + v)^3*v*(v + w)) - 
       (10*(-1 + v + 2*w)*Log[1 - w]^3)/(9*v) + 
       (10*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v - w]^3)/(9*v*w) + 
       (20*Pi^2*(-1 + 2*v + w)*Log[v + w])/(9*w) - 
       (10*(v - w)*(-1 + 2*v + 2*w)*Log[1 - v - w]^2*Log[v + w])/(3*v*w) + 
       (10*(-1 + 2*v + w)*Log[w]^2*Log[v + w])/(3*w) - 
       (10*(-2*v + 4*v^2 + w + v*w - 2*w^2)*Log[v + w]^3)/(9*v*w) + 
       Log[v]^2*((5*(-4 + 15*v - 24*v^2 + 18*v^3 - 9*v^5 + 4*v^6 + 18*w - 
            63*v*w + 81*v^2*w - 21*v^3*w - 72*v^4*w + 99*v^5*w - 51*v^6*w + 
            9*v^7*w - 36*w^2 + 126*v*w^2 - 144*v^2*w^2 + 21*v^3*w^2 + 
            90*v^4*w^2 - 81*v^5*w^2 + 24*v^6*w^2 + 48*w^3 - 186*v*w^3 + 
            213*v^2*w^3 - 62*v^3*w^3 - 27*v^4*w^3 + 18*v^5*w^3 - 4*v^6*w^3 - 
            48*w^4 + 216*v*w^4 - 234*v^2*w^4 + 75*v^3*w^4 + 30*w^5 - 
            162*v*w^5 + 144*v^2*w^5 - 39*v^3*w^5 - 8*w^6 + 63*v*w^6 - 
            36*v^2*w^6 + 8*v^3*w^6 - 9*v*w^7))/(9*(-1 + v)^3*v*(-1 + w)^3*w*
           (-1 + v + w)) - (10*(-1 + v + 2*w)*Log[1 - w])/v - 
         (10*(-3*v + 6*v^2 - w + 4*v*w + 2*w^2)*Log[1 - v - w])/(3*v*w) + 
         (20*(v - w)*(-1 + 2*v + 2*w)*Log[w])/(3*v*w) - 
         (10*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w])/(3*v*w)) + 
       Log[1 - w]*((10*Pi^2*(-1 + v + 2*w))/(3*v) + 
         (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 22*v^2*w - 
            22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*Log[1 - v - w])/
          (3*(-1 + v)^3*v*(v + w)) + (10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 
            8*v^5 + w - 9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 
            4*v^2*w^2 + 3*v*w^3)*Log[w])/(3*(-1 + v)^3*v*(v + w)) - 
         (10*(-1 + v + 2*w)*Log[v + w]^2)/(3*v)) + 
       Log[w]*((10*Pi^2*(-1 + 2*v + w))/(9*w) + (10*(v - w)*(-1 + 2*v + 2*w)*
           Log[v + w]^2)/(3*v*w)) + Log[1 - v - w]*
        ((-10*Pi^2*(-1 + v + 2*w))/(3*v) + 
         (10*(v - w)*(-4*v^2 + 12*v^3 - 12*v^4 + 4*v^5 - 13*v*w + 63*v^2*w - 
            120*v^3*w + 112*v^4*w - 51*v^5*w + 9*v^6*w - 4*w^2 + 63*v*w^2 - 
            189*v^2*w^2 + 238*v^3*w^2 - 141*v^4*w^2 + 33*v^5*w^2 + 12*w^3 - 
            120*v*w^3 + 238*v^2*w^3 - 180*v^3*w^3 + 54*v^4*w^3 - 4*v^5*w^3 - 
            12*w^4 + 112*v*w^4 - 141*v^2*w^4 + 54*v^3*w^4 - 4*v^4*w^4 + 
            4*w^5 - 51*v*w^5 + 33*v^2*w^5 - 4*v^3*w^5 + 9*v*w^6)*Log[v + w])/
          (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) - 
         (20*(-v + 2*v^2 + 2*w - v*w - 4*w^2)*Log[w]*Log[v + w])/(3*v*w) - 
         (10*(-v + 2*v^2 - w + 2*v*w + 2*w^2)*Log[v + w]^2)/(3*v*w)) + 
       Log[v]*((5*(18*v - 63*v^2 + 81*v^3 - 45*v^4 + 9*v^5 - 43*v*w + 
            4*Pi^2*v*w + 131*v^2*w - 16*Pi^2*v^2*w - 142*v^3*w + 
            20*Pi^2*v^3*w + 63*v^4*w - 8*Pi^2*v^4*w - 9*v^5*w + 4*Pi^2*w^2 + 
            32*v*w^2 - 28*Pi^2*v*w^2 - 88*v^2*w^2 + 64*Pi^2*v^2*w^2 + 
            98*v^3*w^2 - 56*Pi^2*v^3*w^2 - 60*v^4*w^2 + 16*Pi^2*v^4*w^2 + 
            18*v^5*w^2 - 20*Pi^2*w^3 - 13*v*w^3 + 72*Pi^2*v*w^3 + 
            32*v^2*w^3 - 96*Pi^2*v^2*w^3 - 19*v^3*w^3 + 52*Pi^2*v^3*w^3 + 
            6*v^4*w^3 - 8*Pi^2*v^4*w^3 + 36*Pi^2*w^4 + 12*v*w^4 - 
            84*Pi^2*v*w^4 - 24*v^2*w^4 + 64*Pi^2*v^2*w^4 - 16*Pi^2*v^3*w^4 - 
            28*Pi^2*w^5 - 6*v*w^5 + 44*Pi^2*v*w^5 + 12*v^2*w^5 - 
            16*Pi^2*v^2*w^5 + 8*Pi^2*w^6 - 8*Pi^2*v*w^6))/
          (9*(-1 + v)*v*(-1 + w)^2*w^2*(-1 + v + w)) + 
         (10*(-1 + v + 2*w)*Log[1 - w]^2)/(3*v) - 
         (10*(-3*v + 6*v^2 - w + 4*v*w + 2*w^2)*Log[1 - v - w]^2)/(3*v*w) - 
         (10*(-1 + v + 2*w)*Log[w]^2)/(3*v) + 
         (10*(-2*v + 4*v^2 + w + v*w - 2*w^2)*Log[v + w]^2)/(3*v*w) + 
         Log[1 - v - w]*((10*(v - w)*(-1 + 3*v - 3*v^2 + v^3 + 3*w - 6*v*w - 
              v^2*w + 11*v^3*w - 10*v^4*w + 3*v^5*w - 3*w^2 - v*w^2 + 
              14*v^2*w^2 - 14*v^3*w^2 + 4*v^4*w^2 + w^3 + 11*v*w^3 - 
              14*v^2*w^3 + 5*v^3*w^3 - 10*v*w^4 + 4*v^2*w^4 + 3*v*w^5))/
            (3*(-1 + v)^3*v*(-1 + w)^3*w) + (20*(-v + 2*v^2 + 3*w - 2*v*w - 
              6*w^2)*Log[w])/(3*v*w) + (40*(-1 + 2*v + w)*Log[v + w])/
            (3*w)) + Log[1 - w]*((10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 
              8*v^5 + w - 9*v*w + 22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 
              4*v^2*w^2 + 3*v*w^3))/(3*(-1 + v)^3*v*(v + w)) + 
           (40*(-1 + v + 2*w)*Log[1 - v - w])/(3*v) + 
           (20*(-1 + v + 2*w)*Log[v + w])/(3*v)) + 
         Log[w]*((-10*(v - w)*(-1 + 3*v - 3*v^2 + v^3 + 3*w - 6*v*w - v^2*w + 
              11*v^3*w - 10*v^4*w + 3*v^5*w - 3*w^2 - v*w^2 + 14*v^2*w^2 - 
              14*v^3*w^2 + 4*v^4*w^2 + w^3 + 11*v*w^3 - 14*v^2*w^3 + 
              5*v^3*w^3 - 10*v*w^4 + 4*v^2*w^4 + 3*v*w^5))/
            (3*(-1 + v)^3*v*(-1 + w)^3*w) - (20*(-2*v + 4*v^2 + w + v*w - 
              2*w^2)*Log[v + w])/(3*v*w))) + (40*(-1 + v + 2*w)*Zeta[3])/
        (3*v)) + Log[v]*((5*(4*Pi^2*v^2 + 54*v^3 - 15*Pi^2*v^3 - 243*v^4 + 
          24*Pi^2*v^4 + 432*v^5 - 26*Pi^2*v^5 - 378*v^6 + 24*Pi^2*v^6 + 
          162*v^7 - 15*Pi^2*v^7 - 27*v^8 + 4*Pi^2*v^8 + 8*Pi^2*v*w - 
          36*v^2*w - 48*Pi^2*v^2*w - 105*v^3*w + 105*Pi^2*v^3*w + 888*v^4*w - 
          130*Pi^2*v^4*w - 1782*v^5*w + 156*Pi^2*v^5*w + 1608*v^6*w - 
          204*Pi^2*v^6*w - 681*v^7*w + 185*Pi^2*v^7*w + 108*v^8*w - 
          90*Pi^2*v^8*w + 18*Pi^2*v^9*w + 4*Pi^2*w^2 + 54*v*w^2 - 
          51*Pi^2*v*w^2 - 105*v^2*w^2 + 174*Pi^2*v^2*w^2 + 480*v^3*w^2 - 
          260*Pi^2*v^3*w^2 - 2016*v^4*w^2 + 276*Pi^2*v^4*w^2 + 3516*v^5*w^2 - 
          390*Pi^2*v^5*w^2 - 2838*v^6*w^2 + 472*Pi^2*v^6*w^2 + 1044*v^7*w^2 - 
          297*Pi^2*v^7*w^2 - 135*v^8*w^2 + 72*Pi^2*v^8*w^2 - 18*Pi^2*w^3 - 
          243*v*w^3 + 129*Pi^2*v*w^3 + 888*v^2*w^3 - 274*Pi^2*v^2*w^3 - 
          2016*v^3*w^3 + 210*Pi^2*v^3*w^3 + 3708*v^4*w^3 - 114*Pi^2*v^4*w^3 - 
          4290*v^5*w^3 + 224*Pi^2*v^5*w^3 + 2592*v^6*w^3 - 240*Pi^2*v^6*w^3 - 
          693*v^7*w^3 + 87*Pi^2*v^7*w^3 + 54*v^8*w^3 - 4*Pi^2*v^8*w^3 + 
          36*Pi^2*w^4 + 432*v*w^4 - 158*Pi^2*v*w^4 - 1782*v^2*w^4 + 
          120*Pi^2*v^2*w^4 + 3516*v^3*w^4 + 243*Pi^2*v^3*w^4 - 4290*v^4*w^4 - 
          404*Pi^2*v^4*w^4 + 3168*v^5*w^4 + 216*Pi^2*v^5*w^4 - 1212*v^6*w^4 - 
          48*Pi^2*v^6*w^4 + 168*v^7*w^4 + 4*Pi^2*v^7*w^4 - 40*Pi^2*w^5 - 
          378*v*w^5 + 78*Pi^2*v*w^5 + 1608*v^2*w^5 + 192*Pi^2*v^2*w^5 - 
          2838*v^3*w^5 - 559*Pi^2*v^3*w^5 + 2592*v^4*w^5 + 486*Pi^2*v^4*w^5 - 
          1212*v^5*w^5 - 198*Pi^2*v^5*w^5 + 228*v^6*w^5 + 32*Pi^2*v^6*w^5 + 
          24*Pi^2*w^6 + 162*v*w^6 + 30*Pi^2*v*w^6 - 681*v^2*w^6 - 
          288*Pi^2*v^2*w^6 + 1044*v^3*w^6 + 348*Pi^2*v^3*w^6 - 693*v^4*w^6 - 
          168*Pi^2*v^4*w^6 + 168*v^5*w^6 + 36*Pi^2*v^5*w^6 - 6*Pi^2*w^7 - 
          27*v*w^7 - 66*Pi^2*v*w^7 + 108*v^2*w^7 + 150*Pi^2*v^2*w^7 - 
          135*v^3*w^7 - 72*Pi^2*v^3*w^7 + 54*v^4*w^7 + 12*Pi^2*v^4*w^7 + 
          39*Pi^2*v*w^8 - 30*Pi^2*v^2*w^8 - 9*Pi^2*v*w^9))/
        (27*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)*(v + w)^2) - 
       (5*(-2 + v + w)*(6 - 7*v + v^2 - 7*w + 8*v*w + 2*v^2*w + w^2 + 
          2*v*w^2)*Log[w])/(9*(-1 + v)*(-1 + w)*(-1 + v + w)*(v + w)) + 
       (5*(4 - 15*v + 24*v^2 - 26*v^3 + 24*v^4 - 15*v^5 + 4*v^6 - 18*w + 
          63*v*w - 99*v^2*w + 123*v^3*w - 144*v^4*w + 117*v^5*w - 51*v^6*w + 
          9*v^7*w + 36*w^2 - 108*v*w^2 + 144*v^2*w^2 - 159*v^3*w^2 + 
          162*v^4*w^2 - 99*v^5*w^2 + 24*v^6*w^2 - 40*w^3 + 84*v*w^3 - 
          75*v^2*w^3 + 62*v^3*w^3 - 51*v^4*w^3 + 24*v^5*w^3 - 4*v^6*w^3 + 
          24*w^4 - 18*v^2*w^4 + 3*v^3*w^4 - 6*w^5 - 54*v*w^5 + 36*v^2*w^5 - 
          3*v^3*w^5 + 39*v*w^6 - 12*v^2*w^6 - 9*v*w^7)*Log[w]^2)/
        (9*(-1 + v)^3*v*(-1 + w)^3*w*(-1 + v + w)) + 
       Log[1 - v - w]*((5*(18*v^4 - 45*v^5 + 36*v^6 - 9*v^7 + 54*v^3*w - 
            160*v^4*w + 169*v^5*w - 72*v^6*w + 9*v^7*w + 18*v^2*w^2 - 
            182*v^3*w^2 + 4*Pi^2*v^3*w^2 + 308*v^4*w^2 - 8*Pi^2*v^4*w^2 - 
            165*v^5*w^2 + 4*Pi^2*v^5*w^2 + 42*v^6*w^2 - 18*v^7*w^2 + 
            30*v*w^3 - 108*v^2*w^3 + 12*Pi^2*v^2*w^3 + 238*v^3*w^3 - 
            40*Pi^2*v^3*w^3 - 184*v^4*w^3 + 36*Pi^2*v^4*w^3 + 69*v^5*w^3 - 
            8*Pi^2*v^5*w^3 - 42*v^6*w^3 - 89*v*w^4 + 12*Pi^2*v*w^4 + 
            212*v^2*w^4 - 72*Pi^2*v^2*w^4 - 167*v^3*w^4 + 104*Pi^2*v^3*w^4 + 
            66*v^4*w^4 - 48*Pi^2*v^4*w^4 - 28*v^5*w^4 + 4*Pi^2*v^5*w^4 + 
            4*Pi^2*w^5 + 101*v*w^5 - 56*Pi^2*v*w^5 - 188*v^2*w^5 + 
            136*Pi^2*v^2*w^5 + 93*v^3*w^5 - 104*Pi^2*v^3*w^5 - 12*v^4*w^5 + 
            20*Pi^2*v^4*w^5 - 16*Pi^2*w^6 - 55*v*w^6 + 84*Pi^2*v*w^6 + 
            76*v^2*w^6 - 104*Pi^2*v^2*w^6 - 18*v^3*w^6 + 36*Pi^2*v^3*w^6 + 
            20*Pi^2*w^7 + 13*v*w^7 - 48*Pi^2*v*w^7 - 10*v^2*w^7 + 
            28*Pi^2*v^2*w^7 - 8*Pi^2*w^8 + 8*Pi^2*v*w^8))/
          (9*(-1 + v)*v*(-1 + w)^2*w^2*(v + w)^3) + 
         (10*(3*v^2 - 3*v^3 + 4*v^4 + 6*w - 3*v*w - 3*v^2*w + 8*v^3*w - 
            6*w^2 + 3*v*w^2 + 4*v^2*w^2 + 3*w^3)*Log[w])/(9*w*(-1 + v + w)*
           (v + w)^2)) + Log[1 - w]*
        ((-10*(2*v - 12*v^2 + 26*v^3 - 24*v^4 + 8*v^5 + w - 9*v*w + 
            22*v^2*w - 22*v^3*w + 8*v^4*w - v*w^2 + 4*v^2*w^2 + 3*v*w^3)*
           Log[1 - v - w])/(3*(-1 + v)^3*v*(v + w)) + 
         (10*(-4*v + 15*v^2 - 24*v^3 + 22*v^4 - 12*v^5 + 3*v^6 - 4*w + 
            15*v*w - 74*v^3*w + 132*v^4*w - 93*v^5*w + 24*v^6*w + 3*w^2 + 
            12*v*w^2 - 93*v^2*w^2 + 186*v^3*w^2 - 156*v^4*w^2 + 48*v^5*w^2 - 
            3*w^3 - 2*v*w^3 + 21*v^2*w^3 - 36*v^3*w^3 + 20*v^4*w^3 + 4*w^4 - 
            24*v*w^4 + 33*v^2*w^4 - 4*v^3*w^4 + 9*v*w^5)*Log[w])/
          (9*(-1 + v)^3*v*w*(-1 + v + w)*(v + w))) + 
       (10*Pi^2*(-1 + v + 2*w)*Log[v + w])/(9*v) + 
       (10*(-1 + v + 2*w)*Log[v + w]^3)/(9*v) + Log[1 - v - w]^2*
        ((-5*(8*v^2 - 10*v^3 + 8*v^4 + 6*v*w - 28*v^2*w + 31*v^3*w + 6*w^2 - 
            30*v*w^2 + 53*v^2*w^2 - 12*w^3 + 45*v*w^3 + 15*w^4))/
          (9*w*(v + w)^3) + (10*(-1 + v + 2*w)*Log[w])/(3*v) - 
         (10*(-1 + v + 2*w)*Log[v + w])/v) - 
       (20*(v - w)*(-1 + 2*v + 2*w)*Zeta[3])/(3*v*w))) + 
   Lh*((-22*CA*\[Beta]0)/3 - 4*CF*\[Beta]0 - 2*((-11*CA)/3 + (2*nf)/3)*
      \[Beta]0 + (4*nf*\[Beta]0)/3 + (4*CA*Pi^2*\[Beta]0)/3 - 
     (8*CF*Pi^2*\[Beta]0)/3 + (2*CF*\[Beta]0)/(1 - v) + (34*CF*\[Beta]0)/v - 
     (11*CA*Pi^2*\[Beta]0)/(3*v) - (2*CF*Pi^2*\[Beta]0)/(3*v) - 
     (2*CF*v*\[Beta]0)/(1 - v) + (2*CF*\[Beta]0)/(1 - w) - 
     (2*CF*v*\[Beta]0)/(1 - w) + (34*CF*\[Beta]0)/w - 
     (11*CA*Pi^2*\[Beta]0)/(3*w) - (2*CF*Pi^2*\[Beta]0)/(3*w) - 
     (32*CF*\[Beta]0)/(v*w) + (3*CA*Pi^2*\[Beta]0)/(v*w) + 
     (2*CF*Pi^2*\[Beta]0)/(v*w) - (11*CA*v*\[Beta]0)/(3*w) - 
     (16*CF*v*\[Beta]0)/w + (((11*CA)/3 - (2*nf)/3)*v*\[Beta]0)/w + 
     (2*nf*v*\[Beta]0)/(3*w) + (11*CA*Pi^2*v*\[Beta]0)/(6*w) + 
     (CF*Pi^2*v*\[Beta]0)/(3*w) - (2*CF*w*\[Beta]0)/(1 - v) - 
     (11*CA*w*\[Beta]0)/(3*v) - (16*CF*w*\[Beta]0)/v + 
     (((11*CA)/3 - (2*nf)/3)*w*\[Beta]0)/v + (2*nf*w*\[Beta]0)/(3*v) + 
     (11*CA*Pi^2*w*\[Beta]0)/(6*v) + (CF*Pi^2*w*\[Beta]0)/(3*v) - 
     (2*CF*w*\[Beta]0)/(1 - w) + (2*CA*v*\[Beta]0)/(w*(v + w)) - 
     (4*CF*v*\[Beta]0)/(w*(v + w)) + (2*CA*w*\[Beta]0)/(v*(v + w)) - 
     (4*CF*w*\[Beta]0)/(v*(v + w)) + (v/w + (2*(1 - v - w))/(v*w) + w/v)*
      \[Beta]1 + (8*CF*\[Beta]0*Log[v])/(1 - v)^2 - 
     (12*CF*v*\[Beta]0*Log[v])/(1 - v)^2 + (2*CA*v*\[Beta]0*Log[v])/(1 - v) + 
     (4*CF*v^2*\[Beta]0*Log[v])/(1 - v)^2 - (8*CF*w*\[Beta]0*Log[v])/
      (1 - v)^2 + (6*CF*v*w*\[Beta]0*Log[v])/(1 - v)^2 - 
     4*CA*\[Beta]0*Log[1 - v]*Log[v] + 8*CF*\[Beta]0*Log[1 - v]*Log[v] - 
     (8*CF*\[Beta]0*Log[1 - v]*Log[v])/v + (4*CA*\[Beta]0*Log[1 - v]*Log[v])/
      w - (16*CF*\[Beta]0*Log[1 - v]*Log[v])/w + 
     (8*CF*\[Beta]0*Log[1 - v]*Log[v])/(v*w) - 
     (2*CA*v*\[Beta]0*Log[1 - v]*Log[v])/w + 
     (8*CF*v*\[Beta]0*Log[1 - v]*Log[v])/w + 
     (4*CF*w*\[Beta]0*Log[1 - v]*Log[v])/v + 
     (2*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v]^2*Log[v])/
      (9*v*w) + (2*CA*\[Beta]0*Log[v]^2)/v + (2*CA*\[Beta]0*Log[v]^2)/w - 
     (2*CA*\[Beta]0*Log[v]^2)/(v*w) - (CA*v*\[Beta]0*Log[v]^2)/w - 
     (CA*w*\[Beta]0*Log[v]^2)/v + ((940 + 470*v^2 + 4*v*(-235 + w) - 944*w + 
        472*w^2)*Log[v]^3)/(27*v*w) - (4*CA*\[Beta]0*Log[1 - v - w])/
      (v + w)^2 + (8*CF*\[Beta]0*Log[1 - v - w])/(v + w)^2 + 
     (8*CA*v*\[Beta]0*Log[1 - v - w])/(v + w)^2 - 
     (16*CF*v*\[Beta]0*Log[1 - v - w])/(v + w)^2 - 
     (4*CA*v^2*\[Beta]0*Log[1 - v - w])/(v + w)^2 + 
     (8*CF*v^2*\[Beta]0*Log[1 - v - w])/(v + w)^2 + 
     (8*CA*w*\[Beta]0*Log[1 - v - w])/(v + w)^2 - 
     (16*CF*w*\[Beta]0*Log[1 - v - w])/(v + w)^2 - 
     (8*CA*v*w*\[Beta]0*Log[1 - v - w])/(v + w)^2 + 
     (16*CF*v*w*\[Beta]0*Log[1 - v - w])/(v + w)^2 - 
     (4*CA*w^2*\[Beta]0*Log[1 - v - w])/(v + w)^2 + 
     (8*CF*w^2*\[Beta]0*Log[1 - v - w])/(v + w)^2 - 
     (8*CA*\[Beta]0*Log[1 - v - w])/(v + w) + (16*CF*\[Beta]0*Log[1 - v - w])/
      (v + w) + (8*CA*v*\[Beta]0*Log[1 - v - w])/(v + w) - 
     (16*CF*v*\[Beta]0*Log[1 - v - w])/(v + w) + 
     (8*CA*w*\[Beta]0*Log[1 - v - w])/(v + w) - 
     (16*CF*w*\[Beta]0*Log[1 - v - w])/(v + w) + 4*CA*\[Beta]0*Log[v]*
      Log[1 - v - w] - 8*CF*\[Beta]0*Log[v]*Log[1 - v - w] - 
     (4*CA*\[Beta]0*Log[v]*Log[1 - v - w])/v + 
     (8*CF*\[Beta]0*Log[v]*Log[1 - v - w])/v - 
     (8*CA*\[Beta]0*Log[v]*Log[1 - v - w])/w + 
     (16*CF*\[Beta]0*Log[v]*Log[1 - v - w])/w + 
     (4*CA*\[Beta]0*Log[v]*Log[1 - v - w])/(v*w) - 
     (8*CF*\[Beta]0*Log[v]*Log[1 - v - w])/(v*w) + 
     (4*CA*v*\[Beta]0*Log[v]*Log[1 - v - w])/w - 
     (8*CF*v*\[Beta]0*Log[v]*Log[1 - v - w])/w + 
     (2*CA*w*\[Beta]0*Log[v]*Log[1 - v - w])/v - 
     (4*CF*w*\[Beta]0*Log[v]*Log[1 - v - w])/v - 
     (2*CA*\[Beta]0*Log[1 - v - w]^2)/v + (4*CF*\[Beta]0*Log[1 - v - w]^2)/
      v - (2*CA*\[Beta]0*Log[1 - v - w]^2)/w + 
     (4*CF*\[Beta]0*Log[1 - v - w]^2)/w + (2*CA*\[Beta]0*Log[1 - v - w]^2)/
      (v*w) - (4*CF*\[Beta]0*Log[1 - v - w]^2)/(v*w) + 
     (CA*v*\[Beta]0*Log[1 - v - w]^2)/w - (2*CF*v*\[Beta]0*Log[1 - v - w]^2)/
      w + (CA*w*\[Beta]0*Log[1 - v - w]^2)/v - 
     (2*CF*w*\[Beta]0*Log[1 - v - w]^2)/v + 
     (2*(2 - 2*v + v^2 - 2*w + w^2)*Log[1 - v - w]^3)/(9*v*w) + 
     ((v^4*(246 - 267*Pi^2*(-1 + w)^2 - 380*w + 126*w^2) + 
        3*(-1 + w)^2*w*(-164 + 224*w - 82*w^2 + 
          Pi^2*(174 - 178*w + 89*w^2)) - v^3*(-1 + w)*
         (-2*(459 - 542*w + 62*w^2) + 3*Pi^2*(267 - 364*w + 97*w^2)) + 
        v^2*(-3*Pi^2*(-1 + w)^2*(352 - 453*w + 97*w^2) + 
          2*(582 - 1939*w + 2126*w^2 - 815*w^3 + 50*w^4)) - 
        v*(-1 + w)*(-2*(246 - 1128*w + 1357*w^2 - 509*w^3 + 51*w^4) + 
          3*Pi^2*(174 - 704*w + 805*w^2 - 364*w^3 + 89*w^4)))*Log[w])/
      (9*(-1 + v)*v*(-1 + w)^2*w*(v + w)) + (8*CF*\[Beta]0*Log[w])/
      (1 - w)^2 - (8*CF*v*\[Beta]0*Log[w])/(1 - w)^2 - 
     (12*CF*w*\[Beta]0*Log[w])/(1 - w)^2 + (6*CF*v*w*\[Beta]0*Log[w])/
      (1 - w)^2 + (2*CA*w*\[Beta]0*Log[w])/(1 - w) + 
     (4*CF*w^2*\[Beta]0*Log[w])/(1 - w)^2 + (4*CA*\[Beta]0*Log[v]*Log[w])/v + 
     (4*CA*\[Beta]0*Log[v]*Log[w])/w - (4*CA*\[Beta]0*Log[v]*Log[w])/(v*w) - 
     (2*CA*v*\[Beta]0*Log[v]*Log[w])/w - (2*CA*w*\[Beta]0*Log[v]*Log[w])/v - 
     4*CA*\[Beta]0*Log[1 - w]*Log[w] + 8*CF*\[Beta]0*Log[1 - w]*Log[w] + 
     (4*CA*\[Beta]0*Log[1 - w]*Log[w])/v - (16*CF*\[Beta]0*Log[1 - w]*Log[w])/
      v - (8*CF*\[Beta]0*Log[1 - w]*Log[w])/w + 
     (8*CF*\[Beta]0*Log[1 - w]*Log[w])/(v*w) + 
     (4*CF*v*\[Beta]0*Log[1 - w]*Log[w])/w - 
     (2*CA*w*\[Beta]0*Log[1 - w]*Log[w])/v + 
     (8*CF*w*\[Beta]0*Log[1 - w]*Log[w])/v + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[1 - w]^2*Log[w])/
      (9*v*w) + 4*CA*\[Beta]0*Log[1 - v - w]*Log[w] - 
     8*CF*\[Beta]0*Log[1 - v - w]*Log[w] - 
     (8*CA*\[Beta]0*Log[1 - v - w]*Log[w])/v + 
     (16*CF*\[Beta]0*Log[1 - v - w]*Log[w])/v - 
     (4*CA*\[Beta]0*Log[1 - v - w]*Log[w])/w + 
     (8*CF*\[Beta]0*Log[1 - v - w]*Log[w])/w + 
     (4*CA*\[Beta]0*Log[1 - v - w]*Log[w])/(v*w) - 
     (8*CF*\[Beta]0*Log[1 - v - w]*Log[w])/(v*w) + 
     (2*CA*v*\[Beta]0*Log[1 - v - w]*Log[w])/w - 
     (4*CF*v*\[Beta]0*Log[1 - v - w]*Log[w])/w + 
     (4*CA*w*\[Beta]0*Log[1 - v - w]*Log[w])/v - 
     (8*CF*w*\[Beta]0*Log[1 - v - w]*Log[w])/v + 
     ((v^2*(-1 + 66*w - 49*w^2) - (-1 + w)^2*(2 - 2*w + w^2) + 
        v*(2 - 68*w + 62*w^2 + 4*w^3))*Log[w]^2)/(v*(-1 + w)^2*w) + 
     (2*CA*\[Beta]0*Log[w]^2)/v + (2*CA*\[Beta]0*Log[w]^2)/w - 
     (2*CA*\[Beta]0*Log[w]^2)/(v*w) - (CA*v*\[Beta]0*Log[w]^2)/w - 
     (CA*w*\[Beta]0*Log[w]^2)/v + (18*(2 - 2*v + v^2 - 2*w + w^2)*Log[w]^3)/
      (v*w) + Log[v]^2*((-2 - v^4 + 2*w - w^2 + 4*v^3*(1 + w) + 
         v^2*(-7 + 62*w - 49*w^2) + v*(6 - 68*w + 66*w^2))/((-1 + v)^2*v*w) - 
       (2*(6 - 10*v + 5*v^2 - 6*w + 4*v*w + 3*w^2)*Log[1 - v - w])/(v*w) + 
       ((940 + 470*v^2 + 4*v*(-235 + w) - 944*w + 472*w^2)*Log[w])/(9*v*w)) + 
     Log[1 - w]*((2*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[w])/
        (9*v*w) + (8*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v - w]*
         Log[w])/(9*v*w) + ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*
         Log[w]^2)/(v*w)) - 8*CA*\[Beta]0*Log[1 - v - w]*Log[v + w] + 
     16*CF*\[Beta]0*Log[1 - v - w]*Log[v + w] + 
     (12*CA*\[Beta]0*Log[1 - v - w]*Log[v + w])/v - 
     (24*CF*\[Beta]0*Log[1 - v - w]*Log[v + w])/v + 
     (12*CA*\[Beta]0*Log[1 - v - w]*Log[v + w])/w - 
     (24*CF*\[Beta]0*Log[1 - v - w]*Log[v + w])/w - 
     (8*CA*\[Beta]0*Log[1 - v - w]*Log[v + w])/(v*w) + 
     (16*CF*\[Beta]0*Log[1 - v - w]*Log[v + w])/(v*w) - 
     (6*CA*v*\[Beta]0*Log[1 - v - w]*Log[v + w])/w + 
     (12*CF*v*\[Beta]0*Log[1 - v - w]*Log[v + w])/w - 
     (6*CA*w*\[Beta]0*Log[1 - v - w]*Log[v + w])/v + 
     (12*CF*w*\[Beta]0*Log[1 - v - w]*Log[v + w])/v + 
     Log[1 - v - w]^2*((v^4 + 2*v^3*(-1 + 5*w) + w^2*(2 - 2*w + w^2) + 
         2*v*w*(-2 - 3*w + 5*w^2) + 2*v^2*(1 - 3*w + 9*w^2))/
        (9*v*w*(v + w)^2) - (2*(14 + 7*v^2 - 10*w + 5*w^2 - 2*v*(7 + 2*w))*
         Log[w])/(9*v*w) - (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*
         Log[v + w])/(9*v*w)) + Log[1 - v]*
      ((-2*Pi^2*(5*v^2 - 2*v*(5 + 3*w) + 4*(3 - 2*w + w^2)))/(27*v*w) + 
       ((-544 - 236*v^2 + 548*w - 274*w^2 + v*(472 + 68*w))*Log[v]^2)/
        (9*v*w) + (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - w]^2)/
        (9*v*w) + Log[v]*((2*(7*v^2 - 2*v*(7 + w) + 8*(2 - 2*w + w^2)))/
          (9*v*w) + ((8*v - 4*v^2 + 4*(-2 + w)*w)*Log[1 - v - w])/(9*v*w) - 
         (4*(47*v^2 - 2*v*(47 + 7*w) + 2*(56 - 58*w + 29*w^2))*Log[w])/
          (9*v*w)) - (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*
         Log[1 - v - w]*Log[v + w])/(9*v*w)) + Log[1 - v - w]*
      ((v^5*(82 + 105*Pi^2*(-1 + w) - 34*w) - (-1 + w)*w^2*
          (-164 + 224*w - 82*w^2 + 103*Pi^2*(2 - 2*w + w^2)) + 
         v^4*(-306 + 410*w - 56*w^2 + Pi^2*(315 - 529*w + 214*w^2)) + 
         4*v^3*(97 - 297*w + 199*w^2 - 11*w^3 + 2*Pi^2*(-52 + 157*w - 
             132*w^2 + 27*w^3)) + v*(-1 + w)*w*(340 - 812*w + 376*w^2 - 
           34*w^3 + Pi^2*(-412 + 828*w - 416*w^2 + 103*w^3)) + 
         2*v^2*(-82 + 576*w - 888*w^2 + 398*w^3 - 28*w^4 + 
           Pi^2*(103 - 622*w + 938*w^2 - 524*w^3 + 105*w^4)))/
        (27*(-1 + v)*v*(-1 + w)*w*(v + w)^2) - 
       (2*(6 + 3*v^2 - 10*w + 5*w^2 + v*(-6 + 4*w))*Log[w]^2)/(v*w) - 
       (2*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[v + w])/(9*v*w) + 
       Log[w]*((2*(2*(-1 + w)^4*w^2 + v^4*(1 - 34*w + 25*w^2) + 
            2*v^3*(-1 + 2*w - 16*w^2 + 7*w^3) + v^2*(2 - 12*w + 17*w^2 + 
              30*w^3 - 45*w^4) + 2*v*w*(20 - 45*w + 31*w^2 + 10*w^3 - 
              16*w^4)))/(9*v*(-1 + w)^2*w*(v + w)^2) + 
         (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[v + w])/(v*w))) + 
     Log[v]*((v^5*(-738 - 817*Pi^2*(-1 + w) + 306*w) + 
         v^4*(Pi^2*(-3268 + 4153*w - 885*w^2) + 12*(291 - 280*w + 25*w^2)) - 
         (-1 + w)*w*(-18*(82 - 112*w + 41*w^2) + Pi^2*(1598 - 1630*w + 
             815*w^2)) + v^3*(Pi^2*(5683 - 10717*w + 5917*w^2 - 883*w^3) + 
           6*(-1041 + 1866*w - 815*w^2 + 62*w^3)) + 
         v*(-1 + w)*(6*(246 - 1128*w + 811*w^2 - 190*w^3) + 
           Pi^2*(-1598 + 6460*w - 4143*w^2 + 1630*w^3)) + 
         v^2*(Pi^2*(-4830 + 13841*w - 12407*w^2 + 4211*w^3 - 815*w^4) + 
           6*(828 - 2485*w + 2126*w^2 - 604*w^3 + 63*w^4)))/
        (27*(-1 + v)^2*v*(-1 + w)*w*(v + w)) - 
       (2*(5*v^2 - 2*v*(5 + 2*w) + 7*(2 - 2*w + w^2))*Log[1 - v - w]^2)/
        (9*v*w) - (2*((-1 + w)^2*(2 - 2*w + w^2) + v^4*(1 - 34*w + 25*w^2) - 
          2*v^3*(2 - 51*w + 39*w^2 + 2*w^3) - 2*v*(3 - 40*w + 71*w^2 - 
            51*w^3 + 17*w^4) + v^2*(7 - 142*w + 180*w^2 - 78*w^3 + 25*w^4))*
         Log[w])/((-1 + v)^2*v*(-1 + w)^2*w) + 
       ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[1 - w]*Log[w])/
        (v*w) + ((940 + 470*v^2 + 4*v*(-235 + w) - 944*w + 472*w^2)*Log[w]^2)/
        (9*v*w) + Log[1 - v - w]*((2*(2*v^6 - 8*v^5*(1 + 4*w) + 
            v^4*(12 + 20*w - 45*w^2) + w^2*(2 - 2*w + w^2) + 
            2*v*w*(20 - 6*w + 2*w^2 - 17*w^3) + 2*v^3*(-4 + 31*w + 15*w^2 + 
              7*w^3) + v^2*(2 - 90*w + 17*w^2 - 32*w^3 + 25*w^4)))/
          (9*(-1 + v)^2*v*w*(v + w)^2) - (4*(70 + 44*v^2 - 86*w + 43*w^2 + 
            v*(-88 + 34*w))*Log[w])/(9*v*w) + 
         (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[v + w])/(v*w))) + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[w]*
       PolyLog[2, (-1 + v)/v])/(9*v*w) - 4*CA*\[Beta]0*PolyLog[2, v] + 
     8*CF*\[Beta]0*PolyLog[2, v] - (8*CF*\[Beta]0*PolyLog[2, v])/v + 
     (4*CA*\[Beta]0*PolyLog[2, v])/w - (16*CF*\[Beta]0*PolyLog[2, v])/w + 
     (8*CF*\[Beta]0*PolyLog[2, v])/(v*w) - (2*CA*v*\[Beta]0*PolyLog[2, v])/
      w + (8*CF*v*\[Beta]0*PolyLog[2, v])/w + (4*CF*w*\[Beta]0*PolyLog[2, v])/
      v + ((2*(7*v^2 - 2*v*(7 + w) + 8*(2 - 2*w + w^2)))/(9*v*w) + 
       (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v])/(9*v*w) + 
       ((-28*v^2 + 8*v*(7 + w) - 32*(2 - 2*w + w^2))*Log[v])/(v*w) + 
       ((8*v - 4*v^2 + 4*(-2 + w)*w)*Log[1 - v - w])/(9*v*w) - 
       (4*(128 + 55*v^2 - 130*w + 65*w^2 - 2*v*(55 + 8*w))*Log[w])/(9*v*w))*
      PolyLog[2, v] - 8*CA*\[Beta]0*PolyLog[2, 1 - v - w] + 
     16*CF*\[Beta]0*PolyLog[2, 1 - v - w] + 
     (12*CA*\[Beta]0*PolyLog[2, 1 - v - w])/v - 
     (24*CF*\[Beta]0*PolyLog[2, 1 - v - w])/v + 
     (12*CA*\[Beta]0*PolyLog[2, 1 - v - w])/w - 
     (24*CF*\[Beta]0*PolyLog[2, 1 - v - w])/w - 
     (8*CA*\[Beta]0*PolyLog[2, 1 - v - w])/(v*w) + 
     (16*CF*\[Beta]0*PolyLog[2, 1 - v - w])/(v*w) - 
     (6*CA*v*\[Beta]0*PolyLog[2, 1 - v - w])/w + 
     (12*CF*v*\[Beta]0*PolyLog[2, 1 - v - w])/w - 
     (6*CA*w*\[Beta]0*PolyLog[2, 1 - v - w])/v + 
     (12*CF*w*\[Beta]0*PolyLog[2, 1 - v - w])/v + 
     ((-2*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w)))/(9*v*w) - 
       (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[1 - v])/(9*v*w) + 
       (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[v])/(v*w) - 
       (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[1 - v - w])/(9*v*w) + 
       (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[w])/(v*w))*
      PolyLog[2, 1 - v - w] + 
     ((-4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - w])/(9*v*w) - 
       (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[w])/(9*v*w))*
      PolyLog[2, -(v/(-1 + w))] - 4*CA*\[Beta]0*PolyLog[2, w] + 
     8*CF*\[Beta]0*PolyLog[2, w] + (4*CA*\[Beta]0*PolyLog[2, w])/v - 
     (16*CF*\[Beta]0*PolyLog[2, w])/v - (8*CF*\[Beta]0*PolyLog[2, w])/w + 
     (8*CF*\[Beta]0*PolyLog[2, w])/(v*w) + (4*CF*v*\[Beta]0*PolyLog[2, w])/
      w - (2*CA*w*\[Beta]0*PolyLog[2, w])/v + (8*CF*w*\[Beta]0*PolyLog[2, w])/
      v + ((2*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w)))/(9*v*w) + 
       (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v])/(9*v*w) + 
       ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[v])/(v*w) + 
       ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[w])/(v*w))*
      PolyLog[2, w] + (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - w]*
       PolyLog[2, (v*w)/((-1 + v)*(-1 + w))])/(9*v*w) + 
     (((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[1 - v])/(9*v*w) + 
       (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v - w])/(9*v*w) + 
       (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[w])/(9*v*w))*
      PolyLog[2, (-1 + v + w)/v] - 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - w]*
       PolyLog[2, (-1 + v + w)/(-1 + w)])/(9*v*w) + 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - w]*
       PolyLog[2, -((-1 + v + w)/((-1 + v)*(-1 + w)))])/(9*v*w) + 
     (((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[1 - v])/(9*v*w) + 
       (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v - w])/(9*v*w))*
      PolyLog[2, (-1 + v + w)/w] + 
     ((4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*Log[1 - v])/(9*v*w) + 
       ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*Log[1 - v - w])/(9*v*w))*
      PolyLog[2, (-1 + v + w)/(v*w)] - 
     (4*(4 + 3*v^2 - 6*w + 3*w^2 + v*(-6 + 4*w))*Log[1 - v]*
       PolyLog[2, v + w])/(9*v*w) + 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*PolyLog[3, 1 - v])/
      (9*v*w) + (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*
       PolyLog[3, (-1 + v)/v])/(9*v*w) + 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*PolyLog[3, v])/(9*v*w) + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*PolyLog[3, -(v/(-1 + w))])/
      (9*v*w) + ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*
       PolyLog[3, -(w/(-1 + v))])/(9*v*w) + 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*
       PolyLog[3, (v*w)/((-1 + v)*(-1 + w))])/(9*v*w) + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*
       PolyLog[3, (-1 + v + w)/(-1 + v)])/(9*v*w) + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*
       PolyLog[3, (-1 + v + w)/v])/(9*v*w) + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*
       PolyLog[3, (-1 + v + w)/(-1 + w)])/(9*v*w) + 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*
       PolyLog[3, -((-1 + v + w)/((-1 + v)*(-1 + w)))])/(9*v*w) + 
     ((-64 - 32*v^2 + 56*w - 28*w^2 + 8*v*(8 + w))*
       PolyLog[3, (-1 + v + w)/w])/(9*v*w) + 
     (4*(16 + 8*v^2 - 14*w + 7*w^2 - 2*v*(8 + w))*
       PolyLog[3, (-1 + v + w)/(v*w)])/(9*v*w) + 
     (2*(v^4*(-8750 + 51*Pi^2*(-1 + w) + w*(8786 - 5697*Zeta[3]) + 
          5697*Zeta[3]) + v^3*(-1 + w)*(-26205 + 8786*w + 
          3*Pi^2*(-51 + 19*w) + 17091*Zeta[3] - 5697*w*Zeta[3]) + 
        v^2*(-34955 + 3*Pi^2*(-67 + 154*w - 106*w^2 + 19*w^3) + 
          w^3*(8786 - 5697*Zeta[3]) + 22788*Zeta[3] + 
          6*w^2*(-8750 + 5697*Zeta[3]) - 9*w*(-8737 + 5697*Zeta[3])) + 
        v*(-1 + w)*(3*Pi^2*(-33 + 101*w - 53*w^2 + 17*w^3) + 
          w^3*(8786 - 5697*Zeta[3]) + 2*(-8750 + 5697*Zeta[3]) - 
          6*w*(-8738 + 5697*Zeta[3]) + 3*w^2*(-8735 + 5697*Zeta[3])) - 
        (-1 + w)*w*(17500 + 3*Pi^2*(33 - 34*w + 17*w^2) + 
          w^2*(8750 - 5697*Zeta[3]) - 11394*Zeta[3] + 
          w*(-17455 + 11394*Zeta[3]))))/(81*(-1 + v)*v*(-1 + w)*w*(v + w))))}

